Cosmic Wheels: From integrability to the Galois coaction

We argue that the description of Feynman loop integrals as integrable systems is intimately connected with their motivic properties and the action of the Cosmic Galois Group. We show how in the case of a family of fishnet graphs, coaction relations between graphs follow directly from iterative constructions of Q-functions in the Quantum Spectral Curve formalism. Using this observation we conjecture a "differential equation for numbers" that enter these periods.

==> anc/wheels.m <==
(*

Ancillary file accompanying

Cosmic Wheels: From integrability to the Galois coaction

by

Ömer Gürdoğan <Omer.Gurdogan@maths.ox.ac.uk>

This file contains Mathematica-complatible "replacement rules" that
encode the anomalous dimensions \delta_0, \delta_1,..., \delta_7
considered in the manuscript.

*)

{\[Delta][0] -> -12*f[3], \[Delta][1] -> -189*f[7] + 288*f[3, 3], 
 \[Delta][2] -> (2222721*f[11])/40 + 6804*f[3, 7] + 6804*f[7, 3] - 
   18144*f[3, 3, 3] - 2160*f[3, 3, 5] - 2160*f[3, 5, 3] + 1728*f[5, 3, 3], 
 \[Delta][3] -> (-140451186537*f[15])/30800 - (13336326*f[3, 11])/5 + 
   142884*f[7, 7] - (13336326*f[11, 3])/5 - 489888*f[3, 3, 7] - 
   67320*f[3, 3, 9] - 34020*f[3, 5, 7] - 489888*f[3, 7, 3] - 
   34020*f[3, 7, 5] - 67320*f[3, 9, 3] + 47628*f[5, 3, 7] + 
   47628*f[5, 7, 3] - 489888*f[7, 3, 3] - 34020*f[7, 3, 5] - 
   34020*f[7, 5, 3] - 13752*f[9, 3, 3] + 1866240*f[3, 3, 3, 3] + 
   311040*f[3, 3, 3, 5] + 311040*f[3, 3, 5, 3] + 124416*f[3, 5, 3, 3] - 
   248832*f[5, 3, 3, 3] + 124416*f[3, 3, 3, 3, 3], 
 \[Delta][4] -> (-8245982940817323217934151*f[19])/23694065595200 + 
   (421353559611*f[3, 15])/1540 - (420094269*f[7, 11])/8 - 
   (420094269*f[11, 7])/8 + (421353559611*f[15, 3])/1540 + 
   220049379*f[3, 3, 11] + (273119121*f[3, 3, 13])/35 + 
   (20004489*f[3, 5, 11])/2 - 11787930*f[3, 7, 7] - 1060290*f[3, 7, 9] - 
   1060290*f[3, 9, 7] + 220049379*f[3, 11, 3] + (20004489*f[3, 11, 5])/2 + 
   (273119121*f[3, 13, 3])/35 - 20004489*f[5, 3, 11] + 1071630*f[5, 7, 7] - 
   20004489*f[5, 11, 3] - 11787930*f[7, 3, 7] - 1060290*f[7, 3, 9] - 
   535815*f[7, 5, 7] - 11787930*f[7, 7, 3] - 535815*f[7, 7, 5] - 
   1060290*f[7, 9, 3] - 5670*f[9, 3, 7] - 5670*f[9, 7, 3] + 
   220049379*f[11, 3, 3] + (20004489*f[11, 3, 5])/2 + 
   (20004489*f[11, 5, 3])/2 + (217509543*f[13, 3, 3])/7 + 
   53887680*f[3, 3, 3, 7] + 12117600*f[3, 3, 3, 9] + 6123600*f[3, 3, 5, 7] + 
   53887680*f[3, 3, 7, 3] + 6123600*f[3, 3, 7, 5] + 12117600*f[3, 3, 9, 3] + 
   1224720*f[3, 5, 3, 7] + 1224720*f[3, 5, 7, 3] + 53887680*f[3, 7, 3, 3] + 
   6123600*f[3, 7, 3, 5] + 6123600*f[3, 7, 5, 3] + 8903520*f[3, 9, 3, 3] - 
   7348320*f[5, 3, 3, 7] - 7348320*f[5, 3, 7, 3] - 7348320*f[5, 7, 3, 3] + 
   53887680*f[7, 3, 3, 3] + 6123600*f[7, 3, 3, 5] + 6123600*f[7, 3, 5, 3] + 
   2449440*f[7, 5, 3, 3] + 2475360*f[9, 3, 3, 3] - 
   266872320*f[3, 3, 3, 3, 3] - 51321600*f[3, 3, 3, 3, 5] + 
   489888*f[3, 3, 3, 3, 7] - 51321600*f[3, 3, 3, 5, 3] - 
   2332800*f[3, 3, 3, 5, 5] + 489888*f[3, 3, 3, 7, 3] - 
   35925120*f[3, 3, 5, 3, 3] - 1632960*f[3, 3, 5, 3, 5] - 
   1632960*f[3, 3, 5, 5, 3] + 1038096*f[3, 3, 7, 3, 3] - 
   5132160*f[3, 5, 3, 3, 3] - 233280*f[3, 5, 3, 3, 5] - 
   233280*f[3, 5, 3, 5, 3] + 466560*f[3, 5, 5, 3, 3] + 
   2134512*f[3, 7, 3, 3, 3] + 41057280*f[5, 3, 3, 3, 3] + 
   1866240*f[5, 3, 3, 3, 5] + 1866240*f[5, 3, 3, 5, 3] + 
   466560*f[5, 3, 5, 3, 3] - 2332800*f[5, 5, 3, 3, 3] + 
   3779136*f[7, 3, 3, 3, 3] - 44789760*f[3, 3, 3, 3, 3, 3], 
 \[Delta][5] -> (-78805194148085878921304667109476763146808576059*f[23])/
    571379928034268765105293600000 + (74213846467355908961407359*f[3, 19])/
    2961758199400 + (11376546109497*f[7, 15])/2200 + 
   (14821465931523*f[11, 11])/800 + (11376546109497*f[15, 7])/2200 + 
   (74213846467355908961407359*f[19, 3])/2961758199400 - 
   (49298366474487*f[3, 3, 15])/1925 + (1092351061333872*f[3, 3, 17])/15125 - 
   (1264060678833*f[3, 5, 15])/1540 + (49151029473*f[3, 7, 11])/10 + 
   (2458072089*f[3, 7, 13])/20 + (1246946481*f[3, 9, 11])/4 + 
   (49151029473*f[3, 11, 7])/10 + (1246946481*f[3, 11, 9])/4 + 
   (2458072089*f[3, 13, 7])/20 - (49298366474487*f[3, 15, 3])/1925 - 
   (1264060678833*f[3, 15, 5])/1540 + (1092351061333872*f[3, 17, 3])/15125 + 
   (16432788824829*f[5, 3, 15])/7700 - (16383676491*f[5, 7, 11])/40 - 
   (16383676491*f[5, 11, 7])/40 + (16432788824829*f[5, 15, 3])/7700 + 
   (49151029473*f[7, 3, 11])/10 + (2458072089*f[7, 3, 13])/20 + 
   (1260282807*f[7, 5, 11])/8 - 263299491*f[7, 7, 7] - 
   (33399135*f[7, 7, 9])/2 - (33399135*f[7, 9, 7])/2 + 
   (49151029473*f[7, 11, 3])/10 + (1260282807*f[7, 11, 5])/8 + 
   (2458072089*f[7, 13, 3])/20 - (1206937503*f[9, 3, 11])/20 + 
   (6465501*f[9, 7, 7])/2 - (1206937503*f[9, 11, 3])/20 + 
   (49151029473*f[11, 3, 7])/10 + (1246946481*f[11, 3, 9])/4 + 
   (1260282807*f[11, 5, 7])/8 + (49151029473*f[11, 7, 3])/10 + 
   (1260282807*f[11, 7, 5])/8 + (1246946481*f[11, 9, 3])/4 + 
   (56269504521*f[13, 3, 7])/100 + (56269504521*f[13, 7, 3])/100 - 
   (49298366474487*f[15, 3, 3])/1925 - (1264060678833*f[15, 3, 5])/1540 - 
   (1264060678833*f[15, 5, 3])/1540 - (707936446463409*f[17, 3, 3])/15125 - 
   (131069411928*f[3, 3, 3, 11])/5 - (58993730136*f[3, 3, 3, 13])/35 - 
   2160484812*f[3, 3, 5, 11] + 1404263952*f[3, 3, 7, 7] + 
   229022640*f[3, 3, 7, 9] + 229022640*f[3, 3, 9, 7] - 
   (131069411928*f[3, 3, 11, 3])/5 - 2160484812*f[3, 3, 11, 5] - 
   (58993730136*f[3, 3, 13, 3])/35 + 1404263952*f[3, 7, 3, 7] + 
   229022640*f[3, 7, 3, 9] + 115736040*f[3, 7, 5, 7] + 
   1404263952*f[3, 7, 7, 3] + 115736040*f[3, 7, 7, 5] + 
   229022640*f[3, 7, 9, 3] + 153090000*f[3, 9, 3, 7] + 
   153090000*f[3, 9, 7, 3] - (131069411928*f[3, 11, 3, 3])/5 - 
   2160484812*f[3, 11, 3, 5] - 2160484812*f[3, 11, 5, 3] - 
   (117632588904*f[3, 13, 3, 3])/35 + (17283878496*f[5, 3, 3, 11])/5 - 
   185177664*f[5, 3, 7, 7] + (17283878496*f[5, 3, 11, 3])/5 - 
   185177664*f[5, 7, 3, 7] - 185177664*f[5, 7, 7, 3] + 
   (17283878496*f[5, 11, 3, 3])/5 + 1404263952*f[7, 3, 3, 7] + 
   229022640*f[7, 3, 3, 9] + 115736040*f[7, 3, 5, 7] + 
   1404263952*f[7, 3, 7, 3] + 115736040*f[7, 3, 7, 5] + 
   229022640*f[7, 3, 9, 3] + 23147208*f[7, 5, 3, 7] + 
   23147208*f[7, 5, 7, 3] + 1404263952*f[7, 7, 3, 3] + 
   115736040*f[7, 7, 3, 5] + 115736040*f[7, 7, 5, 3] + 
   168276528*f[7, 9, 3, 3] + 16411248*f[9, 3, 3, 7] + 
   16411248*f[9, 3, 7, 3] + 16411248*f[9, 7, 3, 3] - 
   (131069411928*f[11, 3, 3, 3])/5 - 2160484812*f[11, 3, 3, 5] - 
   2160484812*f[11, 3, 5, 3] - (4320969624*f[11, 5, 3, 3])/5 - 
   (46982061288*f[13, 3, 3, 3])/7 - 8024365440*f[3, 3, 3, 3, 7] - 
   2268414720*f[3, 3, 3, 3, 9] - (4838034744*f[3, 3, 3, 3, 11])/5 - 
   1146337920*f[3, 3, 3, 5, 7] - 72705600*f[3, 3, 3, 5, 9] - 
   8024365440*f[3, 3, 3, 7, 3] - 1146337920*f[3, 3, 3, 7, 5] - 
   15431472*f[3, 3, 3, 7, 7] - 2268414720*f[3, 3, 3, 9, 3] - 
   72705600*f[3, 3, 3, 9, 5] - (4838034744*f[3, 3, 3, 11, 3])/5 - 
   687802752*f[3, 3, 5, 3, 7] - 43623360*f[3, 3, 5, 3, 9] - 
   22044960*f[3, 3, 5, 5, 7] - 687802752*f[3, 3, 5, 7, 3] - 
   22044960*f[3, 3, 5, 7, 5] - 43623360*f[3, 3, 5, 9, 3] - 
   8024365440*f[3, 3, 7, 3, 3] - 1146337920*f[3, 3, 7, 3, 5] - 
   3919104*f[3, 3, 7, 3, 7] - 1146337920*f[3, 3, 7, 5, 3] - 
   36741600*f[3, 3, 7, 5, 5] - 3919104*f[3, 3, 7, 7, 3] - 
   1967576832*f[3, 3, 9, 3, 3] - 63063360*f[3, 3, 9, 3, 5] - 
   63063360*f[3, 3, 9, 5, 3] - 541308744*f[3, 3, 11, 3, 3] + 
   114633792*f[3, 5, 3, 3, 7] + 7270560*f[3, 5, 3, 3, 9] + 
   3674160*f[3, 5, 3, 5, 7] + 114633792*f[3, 5, 3, 7, 3] + 
   3674160*f[3, 5, 3, 7, 5] + 7270560*f[3, 5, 3, 9, 3] + 
   18370800*f[3, 5, 5, 3, 7] + 18370800*f[3, 5, 5, 7, 3] + 
   114633792*f[3, 5, 7, 3, 3] + 3674160*f[3, 5, 7, 3, 5] + 
   3674160*f[3, 5, 7, 5, 3] + 16912800*f[3, 5, 9, 3, 3] - 
   8024365440*f[3, 7, 3, 3, 3] - 1146337920*f[3, 7, 3, 3, 5] + 
   16227540*f[3, 7, 3, 3, 7] - 1146337920*f[3, 7, 3, 5, 3] - 
   36741600*f[3, 7, 3, 5, 5] + 16227540*f[3, 7, 3, 7, 3] - 
   802436544*f[3, 7, 5, 3, 3] - 25719120*f[3, 7, 5, 3, 5] - 
   25719120*f[3, 7, 5, 5, 3] + 24861816*f[3, 7, 7, 3, 3] - 
   1365901056*f[3, 9, 3, 3, 3] - 43778880*f[3, 9, 3, 3, 5] - 
   43778880*f[3, 9, 3, 5, 3] - 21967200*f[3, 9, 5, 3, 3] + 
   (1556438328*f[3, 11, 3, 3, 3])/5 + 1260971712*f[5, 3, 3, 3, 7] + 
   79976160*f[5, 3, 3, 3, 9] + 40415760*f[5, 3, 3, 5, 7] + 
   1260971712*f[5, 3, 3, 7, 3] + 40415760*f[5, 3, 3, 7, 5] + 
   79976160*f[5, 3, 3, 9, 3] + 2204496*f[5, 3, 5, 3, 7] + 
   2204496*f[5, 3, 5, 7, 3] + 1260971712*f[5, 3, 7, 3, 3] + 
   40415760*f[5, 3, 7, 3, 5] + 40415760*f[5, 3, 7, 5, 3] + 
   54906336*f[5, 3, 9, 3, 3] - 64665216*f[5, 5, 3, 3, 7] - 
   64665216*f[5, 5, 3, 7, 3] - 64665216*f[5, 5, 7, 3, 3] + 
   1260971712*f[5, 7, 3, 3, 3] + 40415760*f[5, 7, 3, 3, 5] + 
   40415760*f[5, 7, 3, 5, 3] + 11757312*f[5, 7, 5, 3, 3] + 
   4766688*f[5, 9, 3, 3, 3] - 8024365440*f[7, 3, 3, 3, 3] - 
   1146337920*f[7, 3, 3, 3, 5] + 45008460*f[7, 3, 3, 3, 7] - 
   1146337920*f[7, 3, 3, 5, 3] - 36741600*f[7, 3, 3, 5, 5] + 
   45008460*f[7, 3, 3, 7, 3] - 802436544*f[7, 3, 5, 3, 3] - 
   25719120*f[7, 3, 5, 3, 5] - 25719120*f[7, 3, 5, 5, 3] + 
   53642736*f[7, 3, 7, 3, 3] - 114633792*f[7, 5, 3, 3, 3] - 
   3674160*f[7, 5, 3, 3, 5] - 3674160*f[7, 5, 3, 5, 3] + 
   7348320*f[7, 5, 5, 3, 3] + 70911288*f[7, 7, 3, 3, 3] - 
   463387392*f[9, 3, 3, 3, 3] - 14852160*f[9, 3, 3, 3, 5] - 
   14852160*f[9, 3, 3, 5, 3] - 19074528*f[9, 3, 5, 3, 3] - 
   27519264*f[9, 5, 3, 3, 3] - (5881461192*f[11, 3, 3, 3, 3])/5 + 
   48910417920*f[3, 3, 3, 3, 3, 3] + 10189670400*f[3, 3, 3, 3, 3, 5] - 
   317447424*f[3, 3, 3, 3, 3, 7] + 10189670400*f[3, 3, 3, 3, 5, 3] + 
   839808000*f[3, 3, 3, 3, 5, 5] - 317447424*f[3, 3, 3, 3, 7, 3] + 
   8355529728*f[3, 3, 3, 5, 3, 3] + 688642560*f[3, 3, 3, 5, 3, 5] + 
   688642560*f[3, 3, 3, 5, 5, 3] - 435860352*f[3, 3, 3, 7, 3, 3] + 
   4687248384*f[3, 3, 5, 3, 3, 3] + 386311680*f[3, 3, 5, 3, 3, 5] + 
   386311680*f[3, 3, 5, 3, 5, 3] + 235146240*f[3, 3, 5, 5, 3, 3] - 
   672686208*f[3, 3, 7, 3, 3, 3] - 815173632*f[3, 5, 3, 3, 3, 3] - 
   67184640*f[3, 5, 3, 3, 3, 5] - 67184640*f[3, 5, 3, 3, 5, 3] - 
   67184640*f[3, 5, 3, 5, 3, 3] - 67184640*f[3, 5, 5, 3, 3, 3] - 
   1027924992*f[3, 7, 3, 3, 3, 3] - 8151736320*f[5, 3, 3, 3, 3, 3] - 
   671846400*f[5, 3, 3, 3, 3, 5] - 671846400*f[5, 3, 3, 3, 5, 3] - 
   429981696*f[5, 3, 3, 5, 3, 3] + 53747712*f[5, 3, 5, 3, 3, 3] + 
   779341824*f[5, 5, 3, 3, 3, 3] - 1501576704*f[7, 3, 3, 3, 3, 3] + 
   14673125376*f[3, 3, 3, 3, 3, 3, 3] + 470292480*f[3, 3, 3, 3, 3, 3, 5] + 
   470292480*f[3, 3, 3, 3, 3, 5, 3] + 409826304*f[3, 3, 3, 3, 5, 3, 3] + 
   288893952*f[3, 3, 3, 5, 3, 3, 3] + 134369280*f[3, 3, 5, 3, 3, 3, 3] - 
   214990848*f[5, 3, 3, 3, 3, 3, 3], 
 \[Delta][6] -> (175790063640106818953366953698780614838635006446178543828689\
85754873743684644174523921958719*f[27])/
    158702354302474020363441063217818364257056267850014807390400000000 + 
   (236415582444257636763914001328430289440425728177*f[3, 23])/
    20406426001223884468046200000 + (1558490775814474088189554539*f[7, 19])/
    3384866513600 - (312183801790707177*f[11, 15])/176000 - 
   (312183801790707177*f[15, 11])/176000 + 
   (1558490775814474088189554539*f[19, 7])/3384866513600 + 
   (236415582444257636763914001328430289440425728177*f[23, 3])/
    20406426001223884468046200000 - (222641539402067726884222077*f[3, 3, 19])/
    84621662840 + (5076647937508435331105744094872913*f[3, 3, 21])/
    6025843675852000 - (74213846467355908961407359*f[3, 5, 19])/
    1184703279760 - (238907468299437*f[3, 7, 15])/440 + 
   (17204529216008484*f[3, 7, 17])/15125 - (7163010513387*f[3, 9, 15])/280 - 
   (311250784561983*f[3, 11, 11])/160 - (202355868582747*f[3, 11, 13])/5600 - 
   (202355868582747*f[3, 13, 11])/5600 - (238907468299437*f[3, 15, 7])/440 - 
   (7163010513387*f[3, 15, 9])/280 + (17204529216008484*f[3, 17, 7])/15125 - 
   (222641539402067726884222077*f[3, 19, 3])/84621662840 - 
   (74213846467355908961407359*f[3, 19, 5])/1184703279760 + 
   (5076647937508435331105744094872913*f[3, 21, 3])/6025843675852000 + 
   (74213846467355908961407359*f[5, 3, 19])/370219774925 + 
   (11376546109497*f[5, 7, 15])/275 + (14821465931523*f[5, 11, 11])/100 + 
   (11376546109497*f[5, 15, 7])/275 + 
   (74213846467355908961407359*f[5, 19, 3])/370219774925 - 
   (238907468299437*f[7, 3, 15])/440 + (17204529216008484*f[7, 3, 17])/
    15125 - (11376546109497*f[7, 5, 15])/880 + (1667354153661*f[7, 7, 11])/
    16 + (154858541607*f[7, 7, 13])/80 + (78557628303*f[7, 9, 11])/16 + 
   (1667354153661*f[7, 11, 7])/16 + (78557628303*f[7, 11, 9])/16 + 
   (154858541607*f[7, 13, 7])/80 - (238907468299437*f[7, 15, 3])/440 - 
   (11376546109497*f[7, 15, 5])/880 + (17204529216008484*f[7, 17, 3])/15125 + 
   (154636756377237*f[9, 3, 15])/15400 - (154174596723*f[9, 7, 11])/80 - 
   (154174596723*f[9, 11, 7])/80 + (154636756377237*f[9, 15, 3])/15400 - 
   (311250784561983*f[11, 3, 11])/160 - (202355868582747*f[11, 3, 13])/5600 - 
   (14821465931523*f[11, 5, 11])/320 + (1667354153661*f[11, 7, 7])/16 + 
   (78557628303*f[11, 7, 9])/16 + (78557628303*f[11, 9, 7])/16 - 
   (311250784561983*f[11, 11, 3])/160 - (14821465931523*f[11, 11, 5])/320 - 
   (202355868582747*f[11, 13, 3])/5600 - (5235690266977041*f[13, 3, 11])/
    28000 + (4006759797621*f[13, 7, 7])/400 - (5235690266977041*f[13, 11, 3])/
    28000 - (238907468299437*f[15, 3, 7])/440 - (7163010513387*f[15, 3, 9])/
    280 - (11376546109497*f[15, 5, 7])/880 - (238907468299437*f[15, 7, 3])/
    440 - (11376546109497*f[15, 7, 5])/880 - (7163010513387*f[15, 9, 3])/
    280 - (25401205983626487*f[17, 3, 7])/24200 - 
   (25401205983626487*f[17, 7, 3])/24200 - 
   (222641539402067726884222077*f[19, 3, 3])/84621662840 - 
   (74213846467355908961407359*f[19, 3, 5])/1184703279760 - 
   (74213846467355908961407359*f[19, 5, 3])/1184703279760 - 
   (135489200933378510770685713879961877*f[21, 3, 3])/30129218379260000 + 
   (182024737751952*f[3, 3, 3, 15])/55 - (275272467456135744*f[3, 3, 3, 17])/
    15125 + (11376546109497*f[3, 3, 5, 15])/55 - 
   635182534728*f[3, 3, 7, 11] - (154858541607*f[3, 3, 7, 13])/5 - 
   78557628303*f[3, 3, 9, 11] - 635182534728*f[3, 3, 11, 7] - 
   78557628303*f[3, 3, 11, 9] - (154858541607*f[3, 3, 13, 7])/5 + 
   (182024737751952*f[3, 3, 15, 3])/55 + (11376546109497*f[3, 3, 15, 5])/55 - 
   (275272467456135744*f[3, 3, 17, 3])/15125 - 
   (11376546109497*f[3, 5, 3, 15])/275 + (79397816841*f[3, 5, 7, 11])/10 + 
   (79397816841*f[3, 5, 11, 7])/10 - (11376546109497*f[3, 5, 15, 3])/275 - 
   635182534728*f[3, 7, 3, 11] - (154858541607*f[3, 7, 3, 13])/5 - 
   (79397816841*f[3, 7, 5, 11])/2 + 34026395760*f[3, 7, 7, 7] + 
   4208291010*f[3, 7, 7, 9] + 4208291010*f[3, 7, 9, 7] - 
   635182534728*f[3, 7, 11, 3] - (79397816841*f[3, 7, 11, 5])/2 - 
   (154858541607*f[3, 7, 13, 3])/5 - (236513073447*f[3, 9, 3, 11])/5 + 
   2533976298*f[3, 9, 7, 7] - (236513073447*f[3, 9, 11, 3])/5 - 
   635182534728*f[3, 11, 3, 7] - 78557628303*f[3, 11, 3, 9] - 
   (79397816841*f[3, 11, 5, 7])/2 - 635182534728*f[3, 11, 7, 3] - 
   (79397816841*f[3, 11, 7, 5])/2 - 78557628303*f[3, 11, 9, 3] - 
   (1697854733631*f[3, 13, 3, 7])/25 - (1697854733631*f[3, 13, 7, 3])/25 + 
   (182024737751952*f[3, 15, 3, 3])/55 + (11376546109497*f[3, 15, 3, 5])/55 + 
   (11376546109497*f[3, 15, 5, 3])/55 - (2255423941839348*f[3, 17, 3, 3])/
    275 - (22753092218994*f[5, 3, 3, 15])/55 + 79397816841*f[5, 3, 7, 11] + 
   79397816841*f[5, 3, 11, 7] - (22753092218994*f[5, 3, 15, 3])/55 + 
   79397816841*f[5, 7, 3, 11] - 4253299470*f[5, 7, 7, 7] + 
   79397816841*f[5, 7, 11, 3] + 79397816841*f[5, 11, 3, 7] + 
   79397816841*f[5, 11, 7, 3] - (22753092218994*f[5, 15, 3, 3])/55 - 
   635182534728*f[7, 3, 3, 11] - (154858541607*f[7, 3, 3, 13])/5 - 
   (79397816841*f[7, 3, 5, 11])/2 + 34026395760*f[7, 3, 7, 7] + 
   4208291010*f[7, 3, 7, 9] + 4208291010*f[7, 3, 9, 7] - 
   635182534728*f[7, 3, 11, 3] - (79397816841*f[7, 3, 11, 5])/2 - 
   (154858541607*f[7, 3, 13, 3])/5 + 34026395760*f[7, 7, 3, 7] + 
   4208291010*f[7, 7, 3, 9] + 2126649735*f[7, 7, 5, 7] + 
   34026395760*f[7, 7, 7, 3] + 2126649735*f[7, 7, 7, 5] + 
   4208291010*f[7, 7, 9, 3] + 2813028750*f[7, 9, 3, 7] + 
   2813028750*f[7, 9, 7, 3] - 635182534728*f[7, 11, 3, 3] - 
   (79397816841*f[7, 11, 3, 5])/2 - (79397816841*f[7, 11, 5, 3])/2 - 
   (308785545873*f[7, 13, 3, 3])/5 + (23945373333*f[9, 3, 3, 11])/5 - 
   256548222*f[9, 3, 7, 7] + (23945373333*f[9, 3, 11, 3])/5 - 
   256548222*f[9, 7, 3, 7] - 256548222*f[9, 7, 7, 3] + 
   (23945373333*f[9, 11, 3, 3])/5 - 635182534728*f[11, 3, 3, 7] - 
   78557628303*f[11, 3, 3, 9] - (79397816841*f[11, 3, 5, 7])/2 - 
   635182534728*f[11, 3, 7, 3] - (79397816841*f[11, 3, 7, 5])/2 - 
   78557628303*f[11, 3, 9, 3] - (79397816841*f[11, 5, 3, 7])/10 - 
   (79397816841*f[11, 5, 7, 3])/10 - 635182534728*f[11, 7, 3, 3] - 
   (79397816841*f[11, 7, 3, 5])/2 - (79397816841*f[11, 7, 5, 3])/2 - 
   (288604762803*f[11, 9, 3, 3])/5 - (3391051780557*f[13, 3, 3, 7])/25 - 
   (3391051780557*f[13, 3, 7, 3])/25 - (3391051780557*f[13, 7, 3, 3])/25 + 
   (182024737751952*f[15, 3, 3, 3])/55 + (11376546109497*f[15, 3, 3, 5])/55 + 
   (11376546109497*f[15, 3, 5, 3])/55 + (22753092218994*f[15, 5, 3, 3])/275 + 
   (178399984508779068*f[17, 3, 3, 3])/15125 + 
   4113563082048*f[3, 3, 3, 3, 11] + 353962380816*f[3, 3, 3, 3, 13] + 
   (175405385237094*f[3, 3, 3, 3, 15])/1925 + 
   453701810520*f[3, 3, 3, 5, 11] + (58993730136*f[3, 3, 3, 5, 13])/7 - 
   220361420160*f[3, 3, 3, 7, 7] - 48094754400*f[3, 3, 3, 7, 9] - 
   (42171411429*f[3, 3, 3, 7, 11])/5 - 48094754400*f[3, 3, 3, 9, 7] - 
   2265991200*f[3, 3, 3, 9, 9] + 4113563082048*f[3, 3, 3, 11, 3] + 
   453701810520*f[3, 3, 3, 11, 5] - (42171411429*f[3, 3, 3, 11, 7])/5 + 
   353962380816*f[3, 3, 3, 13, 3] + (58993730136*f[3, 3, 3, 13, 5])/7 + 
   (175405385237094*f[3, 3, 3, 15, 3])/1925 + 
   226850905260*f[3, 3, 5, 3, 11] + (29496865068*f[3, 3, 5, 3, 13])/7 + 
   5401212030*f[3, 3, 5, 5, 11] - 12152284200*f[3, 3, 5, 7, 7] - 
   572556600*f[3, 3, 5, 7, 9] - 572556600*f[3, 3, 5, 9, 7] + 
   226850905260*f[3, 3, 5, 11, 3] + 5401212030*f[3, 3, 5, 11, 5] + 
   (29496865068*f[3, 3, 5, 13, 3])/7 - 220361420160*f[3, 3, 7, 3, 7] - 
   48094754400*f[3, 3, 7, 3, 9] - (126652317093*f[3, 3, 7, 3, 11])/10 - 
   24304568400*f[3, 3, 7, 5, 7] - 1145113200*f[3, 3, 7, 5, 9] - 
   220361420160*f[3, 3, 7, 7, 3] - 24304568400*f[3, 3, 7, 7, 5] - 
   380964465*f[3, 3, 7, 7, 7] - 48094754400*f[3, 3, 7, 9, 3] - 
   1145113200*f[3, 3, 7, 9, 5] - (126652317093*f[3, 3, 7, 11, 3])/10 - 
   40121827200*f[3, 3, 9, 3, 7] - 1890345600*f[3, 3, 9, 3, 9] - 
   955281600*f[3, 3, 9, 5, 7] - 40121827200*f[3, 3, 9, 7, 3] - 
   955281600*f[3, 3, 9, 7, 5] - 1890345600*f[3, 3, 9, 9, 3] + 
   4113563082048*f[3, 3, 11, 3, 3] + 453701810520*f[3, 3, 11, 3, 5] - 
   (207681894*f[3, 3, 11, 3, 7])/5 + 453701810520*f[3, 3, 11, 5, 3] + 
   10802424060*f[3, 3, 11, 5, 5] - (207681894*f[3, 3, 11, 7, 3])/5 + 
   529878957120*f[3, 3, 13, 3, 3] + (88313159520*f[3, 3, 13, 3, 5])/7 + 
   (88313159520*f[3, 3, 13, 5, 3])/7 + (114239730672864*f[3, 3, 15, 3, 3])/
    1925 - 136110543156*f[3, 5, 3, 3, 11] - (88490595204*f[3, 5, 3, 3, 13])/
    35 - 3240727218*f[3, 5, 3, 5, 11] + 7291370520*f[3, 5, 3, 7, 7] + 
   343533960*f[3, 5, 3, 7, 9] + 343533960*f[3, 5, 3, 9, 7] - 
   136110543156*f[3, 5, 3, 11, 3] - 3240727218*f[3, 5, 3, 11, 5] - 
   (88490595204*f[3, 5, 3, 13, 3])/35 - 8641939248*f[3, 5, 5, 3, 11] + 
   462944160*f[3, 5, 5, 7, 7] - 8641939248*f[3, 5, 5, 11, 3] + 
   7291370520*f[3, 5, 7, 3, 7] + 343533960*f[3, 5, 7, 3, 9] + 
   173604060*f[3, 5, 7, 5, 7] + 7291370520*f[3, 5, 7, 7, 3] + 
   173604060*f[3, 5, 7, 7, 5] + 343533960*f[3, 5, 7, 9, 3] + 
   533365560*f[3, 5, 9, 3, 7] + 533365560*f[3, 5, 9, 7, 3] - 
   136110543156*f[3, 5, 11, 3, 3] - 3240727218*f[3, 5, 11, 3, 5] - 
   3240727218*f[3, 5, 11, 5, 3] + (58106551716*f[3, 5, 13, 3, 3])/35 - 
   220361420160*f[3, 7, 3, 3, 7] - 48094754400*f[3, 7, 3, 3, 9] - 
   (194347507869*f[3, 7, 3, 3, 11])/10 - 24304568400*f[3, 7, 3, 5, 7] - 
   1145113200*f[3, 7, 3, 5, 9] - 220361420160*f[3, 7, 3, 7, 3] - 
   24304568400*f[3, 7, 3, 7, 5] - 18324873*f[3, 7, 3, 7, 7] - 
   48094754400*f[3, 7, 3, 9, 3] - 1145113200*f[3, 7, 3, 9, 5] - 
   (194347507869*f[3, 7, 3, 11, 3])/10 - 14582741040*f[3, 7, 5, 3, 7] - 
   687067920*f[3, 7, 5, 3, 9] - 347208120*f[3, 7, 5, 5, 7] - 
   14582741040*f[3, 7, 5, 7, 3] - 347208120*f[3, 7, 5, 7, 5] - 
   687067920*f[3, 7, 5, 9, 3] - 220361420160*f[3, 7, 7, 3, 3] - 
   24304568400*f[3, 7, 7, 3, 5] + 162994923*f[3, 7, 7, 3, 7] - 
   24304568400*f[3, 7, 7, 5, 3] - 578680200*f[3, 7, 7, 5, 5] + 
   162994923*f[3, 7, 7, 7, 3] - 41716412640*f[3, 7, 9, 3, 3] - 
   993247920*f[3, 7, 9, 3, 5] - 993247920*f[3, 7, 9, 5, 3] - 
   (127205540613*f[3, 7, 11, 3, 3])/10 - 25770558240*f[3, 9, 3, 3, 7] - 
   1214183520*f[3, 9, 3, 3, 9] - 613584720*f[3, 9, 3, 5, 7] - 
   25770558240*f[3, 9, 3, 7, 3] - 613584720*f[3, 9, 3, 7, 5] - 
   1214183520*f[3, 9, 3, 9, 3] - 155539440*f[3, 9, 5, 3, 7] - 
   155539440*f[3, 9, 5, 7, 3] - 25770558240*f[3, 9, 7, 3, 3] - 
   613584720*f[3, 9, 7, 3, 5] - 613584720*f[3, 9, 7, 5, 3] - 
   913667040*f[3, 9, 9, 3, 3] + 4113563082048*f[3, 11, 3, 3, 3] + 
   453701810520*f[3, 11, 3, 3, 5] + (75327031269*f[3, 11, 3, 3, 7])/5 + 
   453701810520*f[3, 11, 3, 5, 3] + 10802424060*f[3, 11, 3, 5, 5] + 
   (75327031269*f[3, 11, 3, 7, 3])/5 + 317591267364*f[3, 11, 5, 3, 3] + 
   7561696842*f[3, 11, 5, 3, 5] + 7561696842*f[3, 11, 5, 5, 3] + 
   (125268365997*f[3, 11, 7, 3, 3])/10 + 881712109728*f[3, 13, 3, 3, 3] + 
   (146952018288*f[3, 13, 3, 3, 5])/7 + (146952018288*f[3, 13, 3, 5, 3])/7 + 
   (92324213748*f[3, 13, 5, 3, 3])/5 - (8091578455596*f[3, 15, 3, 3, 3])/
    1925 - 635182534728*f[5, 3, 3, 3, 11] - (58993730136*f[5, 3, 3, 3, 13])/
    5 - 15123393684*f[5, 3, 3, 5, 11] + 34026395760*f[5, 3, 3, 7, 7] + 
   1603158480*f[5, 3, 3, 7, 9] + 1603158480*f[5, 3, 3, 9, 7] - 
   635182534728*f[5, 3, 3, 11, 3] - 15123393684*f[5, 3, 3, 11, 5] - 
   (58993730136*f[5, 3, 3, 13, 3])/5 + 2160484812*f[5, 3, 5, 3, 11] - 
   115736040*f[5, 3, 5, 7, 7] + 2160484812*f[5, 3, 5, 11, 3] + 
   34026395760*f[5, 3, 7, 3, 7] + 1603158480*f[5, 3, 7, 3, 9] + 
   810152280*f[5, 3, 7, 5, 7] + 34026395760*f[5, 3, 7, 7, 3] + 
   810152280*f[5, 3, 7, 7, 5] + 1603158480*f[5, 3, 7, 9, 3] + 
   995697360*f[5, 3, 9, 3, 7] + 995697360*f[5, 3, 9, 7, 3] - 
   635182534728*f[5, 3, 11, 3, 3] - 15123393684*f[5, 3, 11, 3, 5] - 
   15123393684*f[5, 3, 11, 5, 3] - (126009568728*f[5, 3, 13, 3, 3])/5 + 
   (149073452028*f[5, 5, 3, 3, 11])/5 - 1597157352*f[5, 5, 3, 7, 7] + 
   (149073452028*f[5, 5, 3, 11, 3])/5 - 1597157352*f[5, 5, 7, 3, 7] - 
   1597157352*f[5, 5, 7, 7, 3] + (149073452028*f[5, 5, 11, 3, 3])/5 + 
   34026395760*f[5, 7, 3, 3, 7] + 1603158480*f[5, 7, 3, 3, 9] + 
   810152280*f[5, 7, 3, 5, 7] + 34026395760*f[5, 7, 3, 7, 3] + 
   810152280*f[5, 7, 3, 7, 5] + 1603158480*f[5, 7, 3, 9, 3] + 
   69441624*f[5, 7, 5, 3, 7] + 69441624*f[5, 7, 5, 7, 3] + 
   34026395760*f[5, 7, 7, 3, 3] + 810152280*f[5, 7, 7, 3, 5] + 
   810152280*f[5, 7, 7, 5, 3] + 1117189584*f[5, 7, 9, 3, 3] - 
   97732656*f[5, 9, 3, 3, 7] - 97732656*f[5, 9, 3, 7, 3] - 
   97732656*f[5, 9, 7, 3, 3] - 635182534728*f[5, 11, 3, 3, 3] - 
   15123393684*f[5, 11, 3, 3, 5] - 15123393684*f[5, 11, 3, 5, 3] - 
   (23765332932*f[5, 11, 5, 3, 3])/5 - (260041245912*f[5, 13, 3, 3, 3])/5 - 
   220361420160*f[7, 3, 3, 3, 7] - 48094754400*f[7, 3, 3, 3, 9] - 
   (143714197593*f[7, 3, 3, 3, 11])/5 - 24304568400*f[7, 3, 3, 5, 7] - 
   1145113200*f[7, 3, 3, 5, 9] - 220361420160*f[7, 3, 3, 7, 3] - 
   24304568400*f[7, 3, 3, 7, 5] + 480304566*f[7, 3, 3, 7, 7] - 
   48094754400*f[7, 3, 3, 9, 3] - 1145113200*f[7, 3, 3, 9, 5] - 
   (143714197593*f[7, 3, 3, 11, 3])/5 - 14582741040*f[7, 3, 5, 3, 7] - 
   687067920*f[7, 3, 5, 3, 9] - 347208120*f[7, 3, 5, 5, 7] - 
   14582741040*f[7, 3, 5, 7, 3] - 347208120*f[7, 3, 5, 7, 5] - 
   687067920*f[7, 3, 5, 9, 3] - 220361420160*f[7, 3, 7, 3, 3] - 
   24304568400*f[7, 3, 7, 3, 5] + 661624362*f[7, 3, 7, 3, 7] - 
   24304568400*f[7, 3, 7, 5, 3] - 578680200*f[7, 3, 7, 5, 5] + 
   661624362*f[7, 3, 7, 7, 3] - 41716412640*f[7, 3, 9, 3, 3] - 
   993247920*f[7, 3, 9, 3, 5] - 993247920*f[7, 3, 9, 5, 3] - 
   22028642793*f[7, 3, 11, 3, 3] + 2430456840*f[7, 5, 3, 3, 7] + 
   114511320*f[7, 5, 3, 3, 9] + 57868020*f[7, 5, 3, 5, 7] + 
   2430456840*f[7, 5, 3, 7, 3] + 57868020*f[7, 5, 3, 7, 5] + 
   114511320*f[7, 5, 3, 9, 3] + 289340100*f[7, 5, 5, 3, 7] + 
   289340100*f[7, 5, 5, 7, 3] + 2430456840*f[7, 5, 7, 3, 3] + 
   57868020*f[7, 5, 7, 3, 5] + 57868020*f[7, 5, 7, 5, 3] + 
   266376600*f[7, 5, 9, 3, 3] - 220361420160*f[7, 7, 3, 3, 3] - 
   24304568400*f[7, 7, 3, 3, 5] + 978934005*f[7, 7, 3, 3, 7] - 
   24304568400*f[7, 7, 3, 5, 3] - 578680200*f[7, 7, 3, 5, 5] + 
   978934005*f[7, 7, 3, 7, 3] - 17013197880*f[7, 7, 5, 3, 3] - 
   405076140*f[7, 7, 5, 3, 5] - 405076140*f[7, 7, 5, 5, 3] + 
   1114923852*f[7, 7, 7, 3, 3] - 28959729120*f[7, 9, 3, 3, 3] - 
   689517360*f[7, 9, 3, 3, 5] - 689517360*f[7, 9, 3, 5, 3] - 
   345983400*f[7, 9, 5, 3, 3] - (43001246709*f[7, 11, 3, 3, 3])/5 - 
   5040947520*f[9, 3, 3, 3, 7] - 237504960*f[9, 3, 3, 3, 9] - 
   120022560*f[9, 3, 3, 5, 7] - 5040947520*f[9, 3, 3, 7, 3] - 
   120022560*f[9, 3, 3, 7, 5] - 237504960*f[9, 3, 3, 9, 3] - 
   299811456*f[9, 3, 5, 3, 7] - 299811456*f[9, 3, 5, 7, 3] - 
   5040947520*f[9, 3, 7, 3, 3] - 120022560*f[9, 3, 7, 3, 5] - 
   120022560*f[9, 3, 7, 5, 3] - 355461696*f[9, 3, 9, 3, 3] - 
   614442024*f[9, 5, 3, 3, 7] - 614442024*f[9, 5, 3, 7, 3] - 
   614442024*f[9, 5, 7, 3, 3] - 5040947520*f[9, 7, 3, 3, 3] - 
   120022560*f[9, 7, 3, 3, 5] - 120022560*f[9, 7, 3, 5, 3] - 
   254864232*f[9, 7, 5, 3, 3] - 591375168*f[9, 9, 3, 3, 3] + 
   4113563082048*f[11, 3, 3, 3, 3] + 453701810520*f[11, 3, 3, 3, 5] - 
   (69737118318*f[11, 3, 3, 3, 7])/5 + 453701810520*f[11, 3, 3, 5, 3] + 
   10802424060*f[11, 3, 3, 5, 5] - (69737118318*f[11, 3, 3, 7, 3])/5 + 
   317591267364*f[11, 3, 5, 3, 3] + 7561696842*f[11, 3, 5, 3, 5] + 
   7561696842*f[11, 3, 5, 5, 3] - (164859933177*f[11, 3, 7, 3, 3])/10 + 
   45370181052*f[11, 5, 3, 3, 3] + 1080242406*f[11, 5, 3, 3, 5] + 
   1080242406*f[11, 5, 3, 5, 3] - 2160484812*f[11, 5, 5, 3, 3] - 
   (215631326259*f[11, 7, 3, 3, 3])/10 + 1409461838640*f[13, 3, 3, 3, 3] + 
   (234910306440*f[13, 3, 3, 3, 5])/7 + (234910306440*f[13, 3, 3, 5, 3])/7 + 
   (511882947684*f[13, 3, 5, 3, 3])/25 - (995973420636*f[13, 5, 3, 3, 3])/
    175 + (160188640684272*f[15, 3, 3, 3, 3])/1925 + 
   1511049738240*f[3, 3, 3, 3, 3, 7] + 488581632000*f[3, 3, 3, 3, 3, 9] + 
   (2273948891424*f[3, 3, 3, 3, 3, 11])/5 + 
   246903552000*f[3, 3, 3, 3, 5, 7] + 30536352000*f[3, 3, 3, 3, 5, 9] + 
   1511049738240*f[3, 3, 3, 3, 7, 3] + 246903552000*f[3, 3, 3, 3, 7, 5] + 
   3888730944*f[3, 3, 3, 3, 7, 7] + 488581632000*f[3, 3, 3, 3, 9, 3] + 
   30536352000*f[3, 3, 3, 3, 9, 5] + (2273948891424*f[3, 3, 3, 3, 11, 3])/5 + 
   187646699520*f[3, 3, 3, 5, 3, 7] + 23207627520*f[3, 3, 3, 5, 3, 9] + 
   11727918720*f[3, 3, 3, 5, 5, 7] + 187646699520*f[3, 3, 3, 5, 7, 3] + 
   11727918720*f[3, 3, 3, 5, 7, 5] + 23207627520*f[3, 3, 3, 5, 9, 3] + 
   1511049738240*f[3, 3, 3, 7, 3, 3] + 246903552000*f[3, 3, 3, 7, 3, 5] + 
   987614208*f[3, 3, 3, 7, 3, 7] + 246903552000*f[3, 3, 3, 7, 5, 3] + 
   15431472000*f[3, 3, 3, 7, 5, 5] + 987614208*f[3, 3, 3, 7, 7, 3] + 
   449704120320*f[3, 3, 3, 9, 3, 3] + 28106507520*f[3, 3, 3, 9, 3, 5] + 
   28106507520*f[3, 3, 3, 9, 5, 3] + (1736813153376*f[3, 3, 3, 11, 3, 3])/5 + 
   83947207680*f[3, 3, 5, 3, 3, 7] + 10382359680*f[3, 3, 5, 3, 3, 9] + 
   5246700480*f[3, 3, 5, 3, 5, 7] + 83947207680*f[3, 3, 5, 3, 7, 3] + 
   5246700480*f[3, 3, 5, 3, 7, 5] + 10382359680*f[3, 3, 5, 3, 9, 3] + 
   1543147200*f[3, 3, 5, 5, 3, 7] + 1543147200*f[3, 3, 5, 5, 7, 3] + 
   83947207680*f[3, 3, 5, 7, 3, 3] + 5246700480*f[3, 3, 5, 7, 3, 5] + 
   5246700480*f[3, 3, 5, 7, 5, 3] + 7952515200*f[3, 3, 5, 9, 3, 3] + 
   1511049738240*f[3, 3, 7, 3, 3, 3] + 246903552000*f[3, 3, 7, 3, 3, 5] - 
   4089340080*f[3, 3, 7, 3, 3, 7] + 246903552000*f[3, 3, 7, 3, 5, 3] + 
   15431472000*f[3, 3, 7, 3, 5, 5] - 4089340080*f[3, 3, 7, 3, 7, 3] + 
   202460912640*f[3, 3, 7, 5, 3, 3] + 12653807040*f[3, 3, 7, 5, 3, 5] + 
   12653807040*f[3, 3, 7, 5, 5, 3] - 6265177632*f[3, 3, 7, 7, 3, 3] + 
   371949096960*f[3, 3, 9, 3, 3, 3] + 23246818560*f[3, 3, 9, 3, 3, 5] + 
   23246818560*f[3, 3, 9, 3, 5, 3] + 17750275200*f[3, 3, 9, 5, 3, 3] + 
   132508335456*f[3, 3, 11, 3, 3, 3] - 64194923520*f[3, 5, 3, 3, 3, 7] - 
   7939451520*f[3, 5, 3, 3, 3, 9] - 4012182720*f[3, 5, 3, 3, 5, 7] - 
   64194923520*f[3, 5, 3, 3, 7, 3] - 4012182720*f[3, 5, 3, 3, 7, 5] - 
   7939451520*f[3, 5, 3, 3, 9, 3] - 3271472064*f[3, 5, 3, 5, 3, 7] - 
   3271472064*f[3, 5, 3, 5, 7, 3] - 64194923520*f[3, 5, 3, 7, 3, 3] - 
   4012182720*f[3, 5, 3, 7, 3, 5] - 4012182720*f[3, 5, 3, 7, 5, 3] - 
   7453482624*f[3, 5, 3, 9, 3, 3] - 1975228416*f[3, 5, 5, 3, 3, 7] - 
   1975228416*f[3, 5, 5, 3, 7, 3] - 1975228416*f[3, 5, 5, 7, 3, 3] - 
   64194923520*f[3, 5, 7, 3, 3, 3] - 4012182720*f[3, 5, 7, 3, 3, 5] - 
   4012182720*f[3, 5, 7, 3, 5, 3] - 3456649728*f[3, 5, 7, 5, 3, 3] - 
   6481544832*f[3, 5, 9, 3, 3, 3] + 1511049738240*f[3, 7, 3, 3, 3, 3] + 
   246903552000*f[3, 7, 3, 3, 3, 5] - 11342131920*f[3, 7, 3, 3, 3, 7] + 
   246903552000*f[3, 7, 3, 3, 5, 3] + 15431472000*f[3, 7, 3, 3, 5, 5] - 
   11342131920*f[3, 7, 3, 3, 7, 3] + 202460912640*f[3, 7, 3, 5, 3, 3] + 
   12653807040*f[3, 7, 3, 5, 3, 5] + 12653807040*f[3, 7, 3, 5, 5, 3] - 
   13517969472*f[3, 7, 3, 7, 3, 3] + 113575633920*f[3, 7, 5, 3, 3, 3] + 
   7098477120*f[3, 7, 5, 3, 3, 5] + 7098477120*f[3, 7, 5, 3, 5, 3] + 
   4320812160*f[3, 7, 5, 5, 3, 3] - 17869644576*f[3, 7, 7, 3, 3, 3] + 
   255316561920*f[3, 9, 3, 3, 3, 3] + 15957285120*f[3, 9, 3, 3, 3, 5] + 
   15957285120*f[3, 9, 3, 3, 5, 3] + 12647601792*f[3, 9, 3, 5, 3, 3] + 
   6028235136*f[3, 9, 5, 3, 3, 3] + (213053760864*f[3, 11, 3, 3, 3, 3])/5 - 
   256779694080*f[5, 3, 3, 3, 3, 7] - 31757806080*f[5, 3, 3, 3, 3, 9] - 
   16048730880*f[5, 3, 3, 3, 5, 7] - 256779694080*f[5, 3, 3, 3, 7, 3] - 
   16048730880*f[5, 3, 3, 3, 7, 5] - 31757806080*f[5, 3, 3, 3, 9, 3] - 
   8641624320*f[5, 3, 3, 5, 3, 7] - 8641624320*f[5, 3, 3, 5, 7, 3] - 
   256779694080*f[5, 3, 3, 7, 3, 3] - 16048730880*f[5, 3, 3, 7, 3, 5] - 
   16048730880*f[5, 3, 3, 7, 5, 3] - 26898117120*f[5, 3, 3, 9, 3, 3] + 
   4320812160*f[5, 3, 5, 3, 3, 7] + 4320812160*f[5, 3, 5, 3, 7, 3] + 
   4320812160*f[5, 3, 5, 7, 3, 3] - 256779694080*f[5, 3, 7, 3, 3, 3] - 
   16048730880*f[5, 3, 7, 3, 3, 5] - 16048730880*f[5, 3, 7, 3, 5, 3] - 
   10493400960*f[5, 3, 7, 5, 3, 3] - 17178739200*f[5, 3, 9, 3, 3, 3] + 
   22838578560*f[5, 5, 3, 3, 3, 7] + 22838578560*f[5, 5, 3, 3, 7, 3] + 
   22838578560*f[5, 5, 3, 7, 3, 3] + 22838578560*f[5, 5, 7, 3, 3, 3] - 
   256779694080*f[5, 7, 3, 3, 3, 3] - 16048730880*f[5, 7, 3, 3, 3, 5] - 
   16048730880*f[5, 7, 3, 3, 5, 3] - 10493400960*f[5, 7, 3, 5, 3, 3] + 
   617258880*f[5, 7, 5, 3, 3, 3] - 2599672320*f[5, 9, 3, 3, 3, 3] + 
   1511049738240*f[7, 3, 3, 3, 3, 3] + 246903552000*f[7, 3, 3, 3, 3, 5] - 
   20770761312*f[7, 3, 3, 3, 3, 7] + 246903552000*f[7, 3, 3, 3, 5, 3] + 
   15431472000*f[7, 3, 3, 3, 5, 5] - 20770761312*f[7, 3, 3, 3, 7, 3] + 
   202460912640*f[7, 3, 3, 5, 3, 3] + 12653807040*f[7, 3, 3, 5, 3, 5] + 
   12653807040*f[7, 3, 3, 5, 5, 3] - 22946598864*f[7, 3, 3, 7, 3, 3] + 
   113575633920*f[7, 3, 5, 3, 3, 3] + 7098477120*f[7, 3, 5, 3, 3, 5] + 
   7098477120*f[7, 3, 5, 3, 5, 3] + 4320812160*f[7, 3, 5, 5, 3, 3] - 
   27298273968*f[7, 3, 7, 3, 3, 3] - 19752284160*f[7, 5, 3, 3, 3, 3] - 
   1234517760*f[7, 5, 3, 3, 3, 5] - 1234517760*f[7, 5, 3, 3, 5, 3] - 
   1234517760*f[7, 5, 3, 5, 3, 3] - 1234517760*f[7, 5, 5, 3, 3, 3] - 
   33825786624*f[7, 7, 3, 3, 3, 3] + 99806515200*f[9, 3, 3, 3, 3, 3] + 
   6237907200*f[9, 3, 3, 3, 3, 5] + 6237907200*f[9, 3, 3, 3, 5, 3] + 
   6572990592*f[9, 3, 3, 5, 3, 3] + 7243157376*f[9, 3, 5, 3, 3, 3] + 
   8248407552*f[9, 5, 3, 3, 3, 3] + (2712187999584*f[11, 3, 3, 3, 3, 3])/5 - 
   10937121914880*f[3, 3, 3, 3, 3, 3, 3] - 
   2398491648000*f[3, 3, 3, 3, 3, 3, 5] + 
   144438577920*f[3, 3, 3, 3, 3, 3, 7] + 12515938560*f[3, 3, 3, 3, 3, 3, 9] - 
   2398491648000*f[3, 3, 3, 3, 3, 5, 3] - 
   264539520000*f[3, 3, 3, 3, 3, 5, 5] + 3439013760*f[3, 3, 3, 3, 3, 5, 7] + 
   144438577920*f[3, 3, 3, 3, 3, 7, 3] + 3439013760*f[3, 3, 3, 3, 3, 7, 5] + 
   12515938560*f[3, 3, 3, 3, 3, 9, 3] - 2110672650240*
    f[3, 3, 3, 3, 5, 3, 3] - 232794777600*f[3, 3, 3, 3, 5, 3, 5] + 
   2592487296*f[3, 3, 3, 3, 5, 3, 7] - 232794777600*f[3, 3, 3, 3, 5, 5, 3] - 
   5542732800*f[3, 3, 3, 3, 5, 5, 5] + 2592487296*f[3, 3, 3, 3, 5, 7, 3] + 
   169305292800*f[3, 3, 3, 3, 7, 3, 3] + 4031078400*f[3, 3, 3, 3, 7, 3, 5] + 
   4031078400*f[3, 3, 3, 3, 7, 5, 3] + 11995817472*f[3, 3, 3, 3, 9, 3, 3] - 
   1535034654720*f[3, 3, 3, 5, 3, 3, 3] - 
   169305292800*f[3, 3, 3, 5, 3, 3, 5] + 1269789696*f[3, 3, 3, 5, 3, 3, 7] - 
   169305292800*f[3, 3, 3, 5, 3, 5, 3] - 4031078400*f[3, 3, 3, 5, 3, 5, 5] + 
   1269789696*f[3, 3, 3, 5, 3, 7, 3] - 137560550400*f[3, 3, 3, 5, 5, 3, 3] - 
   3275251200*f[3, 3, 3, 5, 5, 3, 5] - 3275251200*f[3, 3, 3, 5, 5, 5, 3] + 
   1861854336*f[3, 3, 3, 5, 7, 3, 3] + 219038722560*f[3, 3, 3, 7, 3, 3, 3] + 
   5215207680*f[3, 3, 3, 7, 3, 3, 5] + 5215207680*f[3, 3, 3, 7, 3, 5, 3] + 
   4739036544*f[3, 3, 3, 7, 5, 3, 3] + 10955575296*f[3, 3, 3, 9, 3, 3, 3] - 
   671577661440*f[3, 3, 5, 3, 3, 3, 3] - 74071065600*f[3, 3, 5, 3, 3, 3, 5] - 
   74071065600*f[3, 3, 5, 3, 3, 5, 3] - 1763596800*f[3, 3, 5, 3, 3, 5, 5] - 
   58198694400*f[3, 3, 5, 3, 5, 3, 3] - 1385683200*f[3, 3, 5, 3, 5, 3, 5] - 
   1385683200*f[3, 3, 5, 3, 5, 5, 3] + 296032320*f[3, 3, 5, 3, 7, 3, 3] - 
   26453952000*f[3, 3, 5, 5, 3, 3, 3] - 629856000*f[3, 3, 5, 5, 3, 3, 5] - 
   629856000*f[3, 3, 5, 5, 3, 5, 3] - 251942400*f[3, 3, 5, 5, 5, 3, 3] + 
   888096960*f[3, 3, 5, 7, 3, 3, 3] + 293638867200*f[3, 3, 7, 3, 3, 3, 3] + 
   6991401600*f[3, 3, 7, 3, 3, 3, 5] + 6991401600*f[3, 3, 7, 3, 3, 5, 3] + 
   6219198144*f[3, 3, 7, 3, 5, 3, 3] + 4674791232*f[3, 3, 7, 5, 3, 3, 3] + 
   9742332672*f[3, 3, 9, 3, 3, 3, 3] + 479698329600*f[3, 5, 3, 3, 3, 3, 3] + 
   52907904000*f[3, 5, 3, 3, 3, 3, 5] - 264539520*f[3, 5, 3, 3, 3, 3, 7] + 
   52907904000*f[3, 5, 3, 3, 3, 5, 3] + 1259712000*f[3, 5, 3, 3, 3, 5, 5] - 
   264539520*f[3, 5, 3, 3, 3, 7, 3] + 43384481280*f[3, 5, 3, 3, 5, 3, 3] + 
   1032963840*f[3, 5, 3, 3, 5, 3, 5] + 1032963840*f[3, 5, 3, 3, 5, 5, 3] - 
   442158912*f[3, 5, 3, 3, 7, 3, 3] + 24337635840*f[3, 5, 3, 5, 3, 3, 3] + 
   579467520*f[3, 5, 3, 5, 3, 3, 5] + 579467520*f[3, 5, 3, 5, 3, 5, 3] + 
   352719360*f[3, 5, 3, 5, 5, 3, 3] - 797397696*f[3, 5, 3, 7, 3, 3, 3] - 
   4232632320*f[3, 5, 5, 3, 3, 3, 3] - 100776960*f[3, 5, 5, 3, 3, 3, 5] - 
   100776960*f[3, 5, 5, 3, 3, 5, 3] - 705438720*f[3, 5, 5, 3, 5, 3, 3] - 
   1914762240*f[3, 5, 5, 5, 3, 3, 3] - 1330255872*f[3, 5, 7, 3, 3, 3, 3] + 
   393105726720*f[3, 7, 3, 3, 3, 3, 3] + 9359660160*f[3, 7, 3, 3, 3, 3, 5] + 
   9359660160*f[3, 7, 3, 3, 3, 5, 3] + 8113804992*f[3, 7, 3, 3, 5, 3, 3] + 
   5622094656*f[3, 7, 3, 5, 3, 3, 3] + 2307792384*f[3, 7, 5, 3, 3, 3, 3] + 
   9050330880*f[3, 9, 3, 3, 3, 3, 3] + 1918793318400*f[5, 3, 3, 3, 3, 3, 3] + 
   211631616000*f[5, 3, 3, 3, 3, 3, 5] - 1481421312*f[5, 3, 3, 3, 3, 3, 7] + 
   211631616000*f[5, 3, 3, 3, 3, 5, 3] + 5038848000*f[5, 3, 3, 3, 3, 5, 5] - 
   1481421312*f[5, 3, 3, 3, 3, 7, 3] + 167188976640*f[5, 3, 3, 3, 5, 3, 3] + 
   3980689920*f[5, 3, 3, 3, 5, 3, 5] + 3980689920*f[5, 3, 3, 3, 5, 5, 3] - 
   2310311808*f[5, 3, 3, 3, 7, 3, 3] + 78303697920*f[5, 3, 3, 5, 3, 3, 3] + 
   1864373760*f[5, 3, 3, 5, 3, 3, 5] + 1864373760*f[5, 3, 3, 5, 3, 5, 3] + 
   806215680*f[5, 3, 3, 5, 5, 3, 3] - 3968092800*f[5, 3, 3, 7, 3, 3, 3] - 
   55024220160*f[5, 3, 5, 3, 3, 3, 3] - 1310100480*f[5, 3, 5, 3, 3, 3, 5] - 
   1310100480*f[5, 3, 5, 3, 3, 5, 3] - 1158935040*f[5, 3, 5, 3, 5, 3, 3] - 
   856604160*f[5, 3, 5, 5, 3, 3, 3] - 6454764288*f[5, 3, 7, 3, 3, 3, 3] - 
   232794777600*f[5, 5, 3, 3, 3, 3, 3] - 5542732800*f[5, 5, 3, 3, 3, 3, 5] - 
   5542732800*f[5, 5, 3, 3, 3, 5, 3] - 3456649728*f[5, 5, 3, 3, 5, 3, 3] + 
   715516416*f[5, 5, 3, 5, 3, 3, 3] + 6973765632*f[5, 5, 5, 3, 3, 3, 3] - 
   9770326272*f[5, 7, 3, 3, 3, 3, 3] + 517439301120*f[7, 3, 3, 3, 3, 3, 3] + 
   12319983360*f[7, 3, 3, 3, 3, 3, 5] + 12319983360*f[7, 3, 3, 3, 3, 5, 3] + 
   10422857088*f[7, 3, 3, 3, 5, 3, 3] + 6628604544*f[7, 3, 3, 5, 3, 3, 3] + 
   1360488960*f[7, 3, 5, 3, 3, 3, 3] - 4534963200*f[7, 5, 3, 3, 3, 3, 3] + 
   7734071808*f[9, 3, 3, 3, 3, 3, 3] - 5056584744960*
    f[3, 3, 3, 3, 3, 3, 3, 3] - 316036546560*f[3, 3, 3, 3, 3, 3, 3, 5] - 
   316036546560*f[3, 3, 3, 3, 3, 3, 5, 3] - 
   287254646784*f[3, 3, 3, 3, 3, 5, 3, 3] - 
   229690847232*f[3, 3, 3, 3, 5, 3, 3, 3] - 
   150117359616*f[3, 3, 3, 5, 3, 3, 3, 3] - 
   62078607360*f[3, 3, 5, 3, 3, 3, 3, 3] + 
   29346250752*f[3, 5, 3, 3, 3, 3, 3, 3] + 
   158018273280*f[5, 3, 3, 3, 3, 3, 3, 3] - 
   92876046336*f[3, 3, 3, 3, 3, 3, 3, 3, 3], 
 \[Delta][7] -> (-14076829898455305742079340840262268186951222900735697850947\
95282020521918883030231079161021778013425478343689198338267850432288763718831\
80960790185759044247583843117625210904435103435318624087786555752981098306614\
39321309981971842221*f[31])/8293391844300156103382936249434354290488709746112\
83880135040482801147514579972859440170753608636525567503833062529187527246812\
854996424157317363017079130493419970830194165667594240000000000000000000 - 
   (1757900636401068189533669536987806148386350064461785438286898575487374368\
4644174523921958719*f[3, 27])/
    1653149523984104378785844408518941294344336123437654243650000000 + 
   (2127740241998318730875226011955872604963831553593*f[7, 23])/
    10203213000611942234023100000 - (18328519448196421480289814044871*
     f[11, 19])/118470327976000 + (19726535799651170052369*f[15, 15])/
    118580000 - (18328519448196421480289814044871*f[19, 11])/
    118470327976000 + (2127740241998318730875226011955872604963831553593*
     f[23, 7])/10203213000611942234023100000 - 
   (1757900636401068189533669536987806148386350064461785438286898575487374368\
4644174523921958719*f[27, 3])/
    1653149523984104378785844408518941294344336123437654243650000000 - 
   (12057194704657139474959614067749944761461712137027*f[3, 3, 23])/
    8927811375535449454770212500 + 
   (15422089949282706841658527644434630431005875731670551235485680477337634*
     f[3, 3, 25])/2651574928821421017952100938713959384686796875 - 
   (709246747332772910291742003985290868321277184531*f[3, 5, 23])/
    28568996401713438255264680000 - (11354718509505454071095325927*
     f[3, 7, 19])/211554157100 + (45689831437575917979951696853856217*
     f[3, 7, 21])/3443339243344000 - 
   (420545129981683484114641701*f[3, 9, 19])/215400596320 + 
   (15921373891326066027*f[3, 11, 15])/77000 - 
   (50583159237480943869*f[3, 11, 17])/151250 + 
   (1162421351830074969*f[3, 13, 15])/392000 + 
   (15921373891326066027*f[3, 15, 11])/77000 + 
   (1162421351830074969*f[3, 15, 13])/392000 - 
   (50583159237480943869*f[3, 17, 11])/151250 - 
   (11354718509505454071095325927*f[3, 19, 7])/211554157100 - 
   (420545129981683484114641701*f[3, 19, 9])/215400596320 + 
   (45689831437575917979951696853856217*f[3, 21, 7])/3443339243344000 - 
   (12057194704657139474959614067749944761461712137027*f[3, 23, 3])/
    8927811375535449454770212500 - 
   (709246747332772910291742003985290868321277184531*f[3, 23, 5])/
    28568996401713438255264680000 + 
   (15422089949282706841658527644434630431005875731670551235485680477337634*
     f[3, 25, 3])/2651574928821421017952100938713959384686796875 + 
   (709246747332772910291742003985290868321277184531*f[5, 3, 23])/
    7518156947819325856648600000 + (12690567745917860432400658389*
     f[5, 7, 19])/3384866513600 - (17794476702070309089*f[5, 11, 15])/
    1232000 - (17794476702070309089*f[5, 15, 11])/1232000 + 
   (12690567745917860432400658389*f[5, 19, 7])/3384866513600 + 
   (709246747332772910291742003985290868321277184531*f[5, 23, 3])/
    7518156947819325856648600000 - (11354718509505454071095325927*
     f[7, 3, 19])/211554157100 + (45689831437575917979951696853856217*
     f[7, 3, 21])/3443339243344000 - 
   (667924618206203180652666231*f[7, 5, 19])/676973302720 - 
   (12184280883271287*f[7, 7, 15])/1100 + (270971335152133623*f[7, 7, 17])/
    15125 - (64467094620483*f[7, 9, 15])/160 - 
   (15873790012661133*f[7, 11, 11])/400 - (1821202817244723*f[7, 11, 13])/
    3200 - (1821202817244723*f[7, 13, 11])/3200 - 
   (12184280883271287*f[7, 15, 7])/1100 - (64467094620483*f[7, 15, 9])/160 + 
   (270971335152133623*f[7, 17, 7])/15125 - 
   (11354718509505454071095325927*f[7, 19, 3])/211554157100 - 
   (667924618206203180652666231*f[7, 19, 5])/676973302720 + 
   (45689831437575917979951696853856217*f[7, 21, 3])/3443339243344000 + 
   (1954297956973705602650393787*f[9, 3, 19])/1692433256800 + 
   (2097076666183947*f[9, 7, 15])/8800 + (2732090220044073*f[9, 11, 11])/
    3200 + (2097076666183947*f[9, 15, 7])/8800 + 
   (1954297956973705602650393787*f[9, 19, 3])/1692433256800 + 
   (15921373891326066027*f[11, 3, 15])/77000 - 
   (50583159237480943869*f[11, 3, 17])/151250 + 
   (936551405372121531*f[11, 5, 15])/246400 - 
   (15873790012661133*f[11, 7, 11])/400 - (1821202817244723*f[11, 7, 13])/
    3200 - (923871376398267*f[11, 9, 11])/640 - 
   (15873790012661133*f[11, 11, 7])/400 - (923871376398267*f[11, 11, 9])/
    640 - (1821202817244723*f[11, 13, 7])/3200 + 
   (15921373891326066027*f[11, 15, 3])/77000 + 
   (936551405372121531*f[11, 15, 5])/246400 - 
   (50583159237480943869*f[11, 17, 3])/151250 + 
   (368966407355882493903*f[13, 3, 15])/21560000 - 
   (52551955019446191*f[13, 7, 11])/16000 - (52551955019446191*f[13, 11, 7])/
    16000 + (368966407355882493903*f[13, 15, 3])/21560000 + 
   (15921373891326066027*f[15, 3, 11])/77000 + 
   (1162421351830074969*f[15, 3, 13])/392000 + 
   (936551405372121531*f[15, 5, 11])/246400 - (12184280883271287*f[15, 7, 7])/
    1100 - (64467094620483*f[15, 7, 9])/160 - (64467094620483*f[15, 9, 7])/
    160 + (15921373891326066027*f[15, 11, 3])/77000 + 
   (936551405372121531*f[15, 11, 5])/246400 + 
   (1162421351830074969*f[15, 13, 3])/392000 + 
   (242282568563262915813*f[17, 3, 11])/605000 - 
   (1297895032207268271*f[17, 7, 7])/60500 + 
   (242282568563262915813*f[17, 11, 3])/605000 - 
   (11354718509505454071095325927*f[19, 3, 7])/211554157100 - 
   (420545129981683484114641701*f[19, 3, 9])/215400596320 - 
   (667924618206203180652666231*f[19, 5, 7])/676973302720 - 
   (11354718509505454071095325927*f[19, 7, 3])/211554157100 - 
   (667924618206203180652666231*f[19, 7, 5])/676973302720 - 
   (420545129981683484114641701*f[19, 9, 3])/215400596320 - 
   (1426238803484447480769875697660933747*f[21, 3, 7])/17216696216720000 - 
   (1426238803484447480769875697660933747*f[21, 7, 3])/17216696216720000 - 
   (12057194704657139474959614067749944761461712137027*f[23, 3, 3])/
    8927811375535449454770212500 - 
   (709246747332772910291742003985290868321277184531*f[23, 3, 5])/
    28568996401713438255264680000 - 
   (709246747332772910291742003985290868321277184531*f[23, 5, 3])/
    28568996401713438255264680000 - 
   (1113437856498413665369943366760617475653128057934213267945590018053040489*
     f[25, 3, 3])/11127921012758750501569472791979895122620000000 + 
   (136256622114065448853143911124*f[3, 3, 3, 19])/370219774925 - 
   (45689831437575917979951696853856217*f[3, 3, 3, 21])/188307614870375 + 
   (1335849236412406361305332462*f[3, 3, 5, 19])/74043954985 + 
   (20887338657036492*f[3, 3, 7, 15])/275 - 
   (4954904414210443392*f[3, 3, 7, 17])/15125 + 
   (257868378481932*f[3, 3, 9, 15])/35 + (6803052862569057*f[3, 3, 11, 11])/
    25 + (1821202817244723*f[3, 3, 11, 13])/175 + 
   (1821202817244723*f[3, 3, 13, 11])/175 + 
   (20887338657036492*f[3, 3, 15, 7])/275 + (257868378481932*f[3, 3, 15, 9])/
    35 - (4954904414210443392*f[3, 3, 17, 7])/15125 + 
   (136256622114065448853143911124*f[3, 3, 19, 3])/370219774925 + 
   (1335849236412406361305332462*f[3, 3, 19, 5])/74043954985 - 
   (45689831437575917979951696853856217*f[3, 3, 21, 3])/188307614870375 - 
   (2671698472824812722610664924*f[3, 5, 3, 19])/370219774925 - 
   (409555659941892*f[3, 5, 7, 15])/275 - (133393193383707*f[3, 5, 11, 11])/
    25 - (409555659941892*f[3, 5, 15, 7])/275 - 
   (2671698472824812722610664924*f[3, 5, 19, 3])/370219774925 + 
   (20887338657036492*f[3, 7, 3, 15])/275 - 
   (4954904414210443392*f[3, 7, 3, 17])/15125 + 
   (204777829970946*f[3, 7, 5, 15])/55 - (72887195860038*f[3, 7, 7, 11])/5 - 
   (2787453748926*f[3, 7, 7, 13])/5 - 1414037309454*f[3, 7, 9, 11] - 
   (72887195860038*f[3, 7, 11, 7])/5 - 1414037309454*f[3, 7, 11, 9] - 
   (2787453748926*f[3, 7, 13, 7])/5 + (20887338657036492*f[3, 7, 15, 3])/
    275 + (204777829970946*f[3, 7, 15, 5])/55 - 
   (4954904414210443392*f[3, 7, 17, 3])/15125 + 
   (7599532801143996*f[3, 9, 3, 15])/1925 - (3788410117842*f[3, 9, 7, 11])/
    5 - (3788410117842*f[3, 9, 11, 7])/5 + (7599532801143996*f[3, 9, 15, 3])/
    1925 + (6803052862569057*f[3, 11, 3, 11])/25 + 
   (1821202817244723*f[3, 11, 3, 13])/175 + (133393193383707*f[3, 11, 5, 11])/
    10 - (72887195860038*f[3, 11, 7, 7])/5 - 1414037309454*f[3, 11, 7, 9] - 
   1414037309454*f[3, 11, 9, 7] + (6803052862569057*f[3, 11, 11, 3])/25 + 
   (133393193383707*f[3, 11, 11, 5])/10 + (1821202817244723*f[3, 11, 13, 3])/
    175 + (21777746858413533*f[3, 13, 3, 11])/875 - 
   (33332071282146*f[3, 13, 7, 7])/25 + (21777746858413533*f[3, 13, 11, 3])/
    875 + (20887338657036492*f[3, 15, 3, 7])/275 + 
   (257868378481932*f[3, 15, 3, 9])/35 + (204777829970946*f[3, 15, 5, 7])/
    55 + (20887338657036492*f[3, 15, 7, 3])/275 + 
   (204777829970946*f[3, 15, 7, 5])/55 + (257868378481932*f[3, 15, 9, 3])/
    35 - (1779197250456039708*f[3, 17, 3, 7])/15125 - 
   (1779197250456039708*f[3, 17, 7, 3])/15125 + 
   (136256622114065448853143911124*f[3, 19, 3, 3])/370219774925 + 
   (1335849236412406361305332462*f[3, 19, 3, 5])/74043954985 + 
   (1335849236412406361305332462*f[3, 19, 5, 3])/74043954985 + 
   (254168164674882472378884818793698241*f[3, 21, 3, 3])/941538074351875 - 
   (16030190836948876335663989544*f[5, 3, 3, 19])/370219774925 - 
   (2457333959651352*f[5, 3, 7, 15])/275 - (800359160302242*f[5, 3, 11, 11])/
    25 - (2457333959651352*f[5, 3, 15, 7])/275 - 
   (16030190836948876335663989544*f[5, 3, 19, 3])/370219774925 - 
   (2457333959651352*f[5, 7, 3, 15])/275 + (8574964218828*f[5, 7, 7, 11])/5 + 
   (8574964218828*f[5, 7, 11, 7])/5 - (2457333959651352*f[5, 7, 15, 3])/275 - 
   (800359160302242*f[5, 11, 3, 11])/25 + (8574964218828*f[5, 11, 7, 7])/5 - 
   (800359160302242*f[5, 11, 11, 3])/25 - (2457333959651352*f[5, 15, 3, 7])/
    275 - (2457333959651352*f[5, 15, 7, 3])/275 - 
   (16030190836948876335663989544*f[5, 19, 3, 3])/370219774925 + 
   (20887338657036492*f[7, 3, 3, 15])/275 - 
   (4954904414210443392*f[7, 3, 3, 17])/15125 + 
   (204777829970946*f[7, 3, 5, 15])/55 - (72887195860038*f[7, 3, 7, 11])/5 - 
   (2787453748926*f[7, 3, 7, 13])/5 - 1414037309454*f[7, 3, 9, 11] - 
   (72887195860038*f[7, 3, 11, 7])/5 - 1414037309454*f[7, 3, 11, 9] - 
   (2787453748926*f[7, 3, 13, 7])/5 + (20887338657036492*f[7, 3, 15, 3])/
    275 + (204777829970946*f[7, 3, 15, 5])/55 - 
   (4954904414210443392*f[7, 3, 17, 3])/15125 - 
   (204777829970946*f[7, 5, 3, 15])/275 + (714580351569*f[7, 5, 7, 11])/5 + 
   (714580351569*f[7, 5, 11, 7])/5 - (204777829970946*f[7, 5, 15, 3])/275 - 
   (72887195860038*f[7, 7, 3, 11])/5 - (2787453748926*f[7, 7, 3, 13])/5 - 
   714580351569*f[7, 7, 5, 11] + 780905782692*f[7, 7, 7, 7] + 
   75749238180*f[7, 7, 7, 9] + 75749238180*f[7, 7, 9, 7] - 
   (72887195860038*f[7, 7, 11, 3])/5 - 714580351569*f[7, 7, 11, 5] - 
   (2787453748926*f[7, 7, 13, 3])/5 - (4257235322046*f[7, 9, 3, 11])/5 + 
   45611573364*f[7, 9, 7, 7] - (4257235322046*f[7, 9, 11, 3])/5 - 
   (72887195860038*f[7, 11, 3, 7])/5 - 1414037309454*f[7, 11, 3, 9] - 
   714580351569*f[7, 11, 5, 7] - (72887195860038*f[7, 11, 7, 3])/5 - 
   714580351569*f[7, 11, 7, 5] - 1414037309454*f[7, 11, 9, 3] - 
   (30561385205358*f[7, 13, 3, 7])/25 - (30561385205358*f[7, 13, 7, 3])/25 + 
   (20887338657036492*f[7, 15, 3, 3])/275 + (204777829970946*f[7, 15, 3, 5])/
    55 + (204777829970946*f[7, 15, 5, 3])/55 - 
   (40597630953108264*f[7, 17, 3, 3])/275 - (2745539794425276*f[9, 3, 3, 15])/
    1925 + (1368667128402*f[9, 3, 7, 11])/5 + (1368667128402*f[9, 3, 11, 7])/
    5 - (2745539794425276*f[9, 3, 15, 3])/1925 + 
   (1368667128402*f[9, 7, 3, 11])/5 - 14663756268*f[9, 7, 7, 7] + 
   (1368667128402*f[9, 7, 11, 3])/5 + (1368667128402*f[9, 11, 3, 7])/5 + 
   (1368667128402*f[9, 11, 7, 3])/5 - (2745539794425276*f[9, 15, 3, 3])/
    1925 + (6803052862569057*f[11, 3, 3, 11])/25 + 
   (1821202817244723*f[11, 3, 3, 13])/175 + (133393193383707*f[11, 3, 5, 11])/
    10 - (72887195860038*f[11, 3, 7, 7])/5 - 1414037309454*f[11, 3, 7, 9] - 
   1414037309454*f[11, 3, 9, 7] + (6803052862569057*f[11, 3, 11, 3])/25 + 
   (133393193383707*f[11, 3, 11, 5])/10 + (1821202817244723*f[11, 3, 13, 3])/
    175 - (72887195860038*f[11, 7, 3, 7])/5 - 1414037309454*f[11, 7, 3, 9] - 
   714580351569*f[11, 7, 5, 7] - (72887195860038*f[11, 7, 7, 3])/5 - 
   714580351569*f[11, 7, 7, 5] - 1414037309454*f[11, 7, 9, 3] - 
   945212105250*f[11, 9, 3, 7] - 945212105250*f[11, 9, 7, 3] + 
   (6803052862569057*f[11, 11, 3, 3])/25 + (133393193383707*f[11, 11, 3, 5])/
    10 + (133393193383707*f[11, 11, 5, 3])/10 + 
   (3631450356128997*f[11, 13, 3, 3])/175 + 
   (43500717325024821*f[13, 3, 3, 11])/875 - (66580304203602*f[13, 3, 7, 7])/
    25 + (43500717325024821*f[13, 3, 11, 3])/875 - 
   (66580304203602*f[13, 7, 3, 7])/25 - (66580304203602*f[13, 7, 7, 3])/25 + 
   (43500717325024821*f[13, 11, 3, 3])/875 + 
   (20887338657036492*f[15, 3, 3, 7])/275 + (257868378481932*f[15, 3, 3, 9])/
    35 + (204777829970946*f[15, 3, 5, 7])/55 + 
   (20887338657036492*f[15, 3, 7, 3])/275 + (204777829970946*f[15, 3, 7, 5])/
    55 + (257868378481932*f[15, 3, 9, 3])/35 + 
   (204777829970946*f[15, 5, 3, 7])/275 + (204777829970946*f[15, 5, 7, 3])/
    275 + (20887338657036492*f[15, 7, 3, 3])/275 + 
   (204777829970946*f[15, 7, 3, 5])/55 + (204777829970946*f[15, 7, 5, 3])/
    55 + (10420916236299252*f[15, 9, 3, 3])/1925 + 
   (4118544625087852848*f[17, 3, 3, 7])/15125 + 
   (4118544625087852848*f[17, 3, 7, 3])/15125 + 
   (4118544625087852848*f[17, 7, 3, 3])/15125 + 
   (136256622114065448853143911124*f[19, 3, 3, 3])/370219774925 + 
   (1335849236412406361305332462*f[19, 3, 3, 5])/74043954985 + 
   (1335849236412406361305332462*f[19, 3, 5, 3])/74043954985 + 
   (2671698472824812722610664924*f[19, 5, 3, 3])/370219774925 + 
   (1219402808400406596936171424919656893*f[21, 3, 3, 3])/941538074351875 - 
   (1058291825289848928*f[3, 3, 3, 3, 15])/1925 + 
   (64177809555487647744*f[3, 3, 3, 3, 17])/15125 + 
   (3310566109945846032552882183*f[3, 3, 3, 3, 19])/370219774925 - 
   (18566523250699104*f[3, 3, 3, 5, 15])/385 + 
   (235947829248116352*f[3, 3, 3, 5, 17])/3025 + 
   (527564465272656*f[3, 3, 3, 7, 11])/5 + (36104162843232*f[3, 3, 3, 7, 13])/
    5 + (241078744305252*f[3, 3, 3, 7, 15])/275 + 
   18315149912928*f[3, 3, 3, 9, 11] + (1838637922572*f[3, 3, 3, 9, 13])/7 + 
   (527564465272656*f[3, 3, 3, 11, 7])/5 + 18315149912928*f[3, 3, 3, 11, 9] + 
   (157336766312697*f[3, 3, 3, 11, 11])/25 + 
   (36104162843232*f[3, 3, 3, 13, 7])/5 + (1838637922572*f[3, 3, 3, 13, 9])/
    7 - (1058291825289848928*f[3, 3, 3, 15, 3])/1925 - 
   (18566523250699104*f[3, 3, 3, 15, 5])/385 + 
   (241078744305252*f[3, 3, 3, 15, 7])/275 + 
   (64177809555487647744*f[3, 3, 3, 17, 3])/15125 + 
   (235947829248116352*f[3, 3, 3, 17, 5])/3025 + 
   (3310566109945846032552882183*f[3, 3, 3, 19, 3])/370219774925 - 
   (37133046501398208*f[3, 3, 5, 3, 15])/1925 + 
   (471895658496232704*f[3, 3, 5, 3, 17])/15125 - 
   (136518553313964*f[3, 3, 5, 5, 15])/385 + 
   (18511033869216*f[3, 3, 5, 7, 11])/5 + (265471785612*f[3, 3, 5, 7, 13])/
    5 + 134670219948*f[3, 3, 5, 9, 11] + (18511033869216*f[3, 3, 5, 11, 7])/
    5 + 134670219948*f[3, 3, 5, 11, 9] + (265471785612*f[3, 3, 5, 13, 7])/5 - 
   (37133046501398208*f[3, 3, 5, 15, 3])/1925 - 
   (136518553313964*f[3, 3, 5, 15, 5])/385 + 
   (471895658496232704*f[3, 3, 5, 17, 3])/15125 + 
   (527564465272656*f[3, 3, 7, 3, 11])/5 + (36104162843232*f[3, 3, 7, 3, 13])/
    5 + (995839084342521*f[3, 3, 7, 3, 15])/770 + 
   9255516934608*f[3, 3, 7, 5, 11] + 132735892806*f[3, 3, 7, 5, 13] - 
   5652270427104*f[3, 3, 7, 7, 7] - 981132989760*f[3, 3, 7, 7, 9] - 
   (2112356747403*f[3, 3, 7, 7, 11])/20 - 981132989760*f[3, 3, 7, 9, 7] - 
   35689361400*f[3, 3, 7, 9, 9] + (527564465272656*f[3, 3, 7, 11, 3])/5 + 
   9255516934608*f[3, 3, 7, 11, 5] - (2112356747403*f[3, 3, 7, 11, 7])/20 + 
   (36104162843232*f[3, 3, 7, 13, 3])/5 + 132735892806*f[3, 3, 7, 13, 5] + 
   (995839084342521*f[3, 3, 7, 15, 3])/770 + 
   (73358541629856*f[3, 3, 9, 3, 11])/5 + (1052054854092*f[3, 3, 9, 3, 13])/
    5 + 269700520698*f[3, 3, 9, 5, 11] - 785955731904*f[3, 3, 9, 7, 7] - 
   28589659560*f[3, 3, 9, 7, 9] - 28589659560*f[3, 3, 9, 9, 7] + 
   (73358541629856*f[3, 3, 9, 11, 3])/5 + 269700520698*f[3, 3, 9, 11, 5] + 
   (1052054854092*f[3, 3, 9, 13, 3])/5 + (527564465272656*f[3, 3, 11, 3, 7])/
    5 + 18315149912928*f[3, 3, 11, 3, 9] + 
   (333240198978519*f[3, 3, 11, 3, 11])/100 + 
   9255516934608*f[3, 3, 11, 5, 7] + 336675549870*f[3, 3, 11, 5, 9] + 
   (527564465272656*f[3, 3, 11, 7, 3])/5 + 9255516934608*f[3, 3, 11, 7, 5] + 
   (1329700043763*f[3, 3, 11, 7, 7])/10 + 18315149912928*f[3, 3, 11, 9, 3] + 
   336675549870*f[3, 3, 11, 9, 5] + (333240198978519*f[3, 3, 11, 11, 3])/
    100 + (288181758914208*f[3, 3, 13, 3, 7])/25 + 
   (14675922907668*f[3, 3, 13, 3, 9])/35 + (1059491760714*f[3, 3, 13, 5, 7])/
    5 + (288181758914208*f[3, 3, 13, 7, 3])/25 + 
   (1059491760714*f[3, 3, 13, 7, 5])/5 + (14675922907668*f[3, 3, 13, 9, 3])/
    35 - (1058291825289848928*f[3, 3, 15, 3, 3])/1925 - 
   (18566523250699104*f[3, 3, 15, 3, 5])/385 + 
   (75931476981831*f[3, 3, 15, 3, 7])/275 - 
   (18566523250699104*f[3, 3, 15, 5, 3])/385 - 
   (68259276656982*f[3, 3, 15, 5, 5])/77 + (75931476981831*f[3, 3, 15, 7, 3])/
    275 + (46549394279136672192*f[3, 3, 17, 3, 3])/15125 + 
   (171137478967414236*f[3, 3, 17, 3, 5])/3025 + 
   (171137478967414236*f[3, 3, 17, 5, 3])/3025 + 
   (522801692401883543693239902939*f[3, 3, 19, 3, 3])/51830768489500 + 
   (9283261625349552*f[3, 5, 3, 3, 15])/385 - 
   (117973914624058176*f[3, 5, 3, 3, 17])/3025 + 
   (34129638328491*f[3, 5, 3, 5, 15])/77 - 4627758467304*f[3, 5, 3, 7, 11] - 
   66367946403*f[3, 5, 3, 7, 13] - 168337774935*f[3, 5, 3, 9, 11] - 
   4627758467304*f[3, 5, 3, 11, 7] - 168337774935*f[3, 5, 3, 11, 9] - 
   66367946403*f[3, 5, 3, 13, 7] + (9283261625349552*f[3, 5, 3, 15, 3])/385 + 
   (34129638328491*f[3, 5, 3, 15, 5])/77 - 
   (117973914624058176*f[3, 5, 3, 17, 3])/3025 + 
   (34129638328491*f[3, 5, 5, 3, 15])/35 - (374303993679*f[3, 5, 5, 7, 11])/
    2 - (374303993679*f[3, 5, 5, 11, 7])/2 + 
   (34129638328491*f[3, 5, 5, 15, 3])/35 - 4627758467304*f[3, 5, 7, 3, 11] - 
   66367946403*f[3, 5, 7, 3, 13] - (170138178945*f[3, 5, 7, 5, 11])/2 + 
   247906597680*f[3, 5, 7, 7, 7] + 9017766450*f[3, 5, 7, 7, 9] + 
   9017766450*f[3, 5, 7, 9, 7] - 4627758467304*f[3, 5, 7, 11, 3] - 
   (170138178945*f[3, 5, 7, 11, 5])/2 - 66367946403*f[3, 5, 7, 13, 3] - 
   235312804107*f[3, 5, 9, 3, 11] + 12605583690*f[3, 5, 9, 7, 7] - 
   235312804107*f[3, 5, 9, 11, 3] - 4627758467304*f[3, 5, 11, 3, 7] - 
   168337774935*f[3, 5, 11, 3, 9] - (170138178945*f[3, 5, 11, 5, 7])/2 - 
   4627758467304*f[3, 5, 11, 7, 3] - (170138178945*f[3, 5, 11, 7, 5])/2 - 
   168337774935*f[3, 5, 11, 9, 3] + (63972564669*f[3, 5, 13, 3, 7])/5 + 
   (63972564669*f[3, 5, 13, 7, 3])/5 + (9283261625349552*f[3, 5, 15, 3, 3])/
    385 + (34129638328491*f[3, 5, 15, 3, 5])/77 + 
   (34129638328491*f[3, 5, 15, 5, 3])/77 - 
   (182784264904760292*f[3, 5, 17, 3, 3])/3025 + 
   (527564465272656*f[3, 7, 3, 3, 11])/5 + (36104162843232*f[3, 7, 3, 3, 13])/
    5 + (14770669847742441*f[3, 7, 3, 3, 15])/7700 + 
   9255516934608*f[3, 7, 3, 5, 11] + 132735892806*f[3, 7, 3, 5, 13] - 
   5652270427104*f[3, 7, 3, 7, 7] - 981132989760*f[3, 7, 3, 7, 9] - 
   (1804522028211*f[3, 7, 3, 7, 11])/8 - 981132989760*f[3, 7, 3, 9, 7] - 
   35689361400*f[3, 7, 3, 9, 9] + (527564465272656*f[3, 7, 3, 11, 3])/5 + 
   9255516934608*f[3, 7, 3, 11, 5] - (1804522028211*f[3, 7, 3, 11, 7])/8 + 
   (36104162843232*f[3, 7, 3, 13, 3])/5 + 132735892806*f[3, 7, 3, 13, 5] + 
   (14770669847742441*f[3, 7, 3, 15, 3])/7700 + 
   4627758467304*f[3, 7, 5, 3, 11] + 66367946403*f[3, 7, 5, 3, 13] + 
   (170138178945*f[3, 7, 5, 5, 11])/2 - 247906597680*f[3, 7, 5, 7, 7] - 
   9017766450*f[3, 7, 5, 7, 9] - 9017766450*f[3, 7, 5, 9, 7] + 
   4627758467304*f[3, 7, 5, 11, 3] + (170138178945*f[3, 7, 5, 11, 5])/2 + 
   66367946403*f[3, 7, 5, 13, 3] - 5652270427104*f[3, 7, 7, 3, 7] - 
   981132989760*f[3, 7, 7, 3, 9] - (584405413893*f[3, 7, 7, 3, 11])/2 - 
   495813195360*f[3, 7, 7, 5, 7] - 18035532900*f[3, 7, 7, 5, 9] - 
   5652270427104*f[3, 7, 7, 7, 3] - 495813195360*f[3, 7, 7, 7, 5] - 
   1032944157*f[3, 7, 7, 7, 7] - 981132989760*f[3, 7, 7, 9, 3] - 
   18035532900*f[3, 7, 7, 9, 5] - (584405413893*f[3, 7, 7, 11, 3])/2 - 
   818485274880*f[3, 7, 9, 3, 7] - 29772943200*f[3, 7, 9, 3, 9] - 
   15045685200*f[3, 7, 9, 5, 7] - 818485274880*f[3, 7, 9, 7, 3] - 
   15045685200*f[3, 7, 9, 7, 5] - 29772943200*f[3, 7, 9, 9, 3] + 
   (527564465272656*f[3, 7, 11, 3, 3])/5 + 9255516934608*f[3, 7, 11, 3, 5] - 
   (747036043929*f[3, 7, 11, 3, 7])/8 + 9255516934608*f[3, 7, 11, 5, 3] + 
   170138178945*f[3, 7, 11, 5, 5] - (747036043929*f[3, 7, 11, 7, 3])/8 + 
   10809530725248*f[3, 7, 13, 3, 3] + 198704608920*f[3, 7, 13, 3, 5] + 
   198704608920*f[3, 7, 13, 5, 3] + (10917233610195951*f[3, 7, 15, 3, 3])/
    7700 + (42996528405216*f[3, 9, 3, 3, 11])/5 + 
   (4316374588284*f[3, 9, 3, 3, 13])/35 + 158075472078*f[3, 9, 3, 5, 11] - 
   460660302144*f[3, 9, 3, 7, 7] - 16756823160*f[3, 9, 3, 7, 9] - 
   16756823160*f[3, 9, 3, 9, 7] + (42996528405216*f[3, 9, 3, 11, 3])/5 + 
   158075472078*f[3, 9, 3, 11, 5] + (4316374588284*f[3, 9, 3, 13, 3])/35 - 
   10262302857*f[3, 9, 5, 3, 11] + 549746190*f[3, 9, 5, 7, 7] - 
   10262302857*f[3, 9, 5, 11, 3] - 460660302144*f[3, 9, 7, 3, 7] - 
   16756823160*f[3, 9, 7, 3, 9] - 8468020260*f[3, 9, 7, 5, 7] - 
   460660302144*f[3, 9, 7, 7, 3] - 8468020260*f[3, 9, 7, 7, 5] - 
   16756823160*f[3, 9, 7, 9, 3] - 10840404960*f[3, 9, 9, 3, 7] - 
   10840404960*f[3, 9, 9, 7, 3] + (42996528405216*f[3, 9, 11, 3, 3])/5 + 
   158075472078*f[3, 9, 11, 3, 5] + 158075472078*f[3, 9, 11, 5, 3] + 
   (8885319000624*f[3, 9, 13, 3, 3])/35 + (527564465272656*f[3, 11, 3, 3, 7])/
    5 + 18315149912928*f[3, 11, 3, 3, 9] - 
   (40067811202149*f[3, 11, 3, 3, 11])/25 + 9255516934608*f[3, 11, 3, 5, 7] + 
   336675549870*f[3, 11, 3, 5, 9] + (527564465272656*f[3, 11, 3, 7, 3])/5 + 
   9255516934608*f[3, 11, 3, 7, 5] + (1986707502234*f[3, 11, 3, 7, 7])/5 + 
   18315149912928*f[3, 11, 3, 9, 3] + 336675549870*f[3, 11, 3, 9, 5] - 
   (40067811202149*f[3, 11, 3, 11, 3])/25 + 
   (27766550803824*f[3, 11, 5, 3, 7])/5 + 202005329922*f[3, 11, 5, 3, 9] + 
   102082907367*f[3, 11, 5, 5, 7] + (27766550803824*f[3, 11, 5, 7, 3])/5 + 
   102082907367*f[3, 11, 5, 7, 5] + 202005329922*f[3, 11, 5, 9, 3] + 
   (527564465272656*f[3, 11, 7, 3, 3])/5 + 9255516934608*f[3, 11, 7, 3, 5] + 
   (3440315377107*f[3, 11, 7, 3, 7])/10 + 9255516934608*f[3, 11, 7, 5, 3] + 
   170138178945*f[3, 11, 7, 5, 5] + (3440315377107*f[3, 11, 7, 7, 3])/10 + 
   (79430944274784*f[3, 11, 9, 3, 3])/5 + 292025530422*f[3, 11, 9, 3, 5] + 
   292025530422*f[3, 11, 9, 5, 3] - (178837911161721*f[3, 11, 11, 3, 3])/50 + 
   (485560157527296*f[3, 13, 3, 3, 7])/25 + 
   (24727600614816*f[3, 13, 3, 3, 9])/35 + (1785147637968*f[3, 13, 3, 5, 7])/
    5 + (485560157527296*f[3, 13, 3, 7, 3])/25 + 
   (1785147637968*f[3, 13, 3, 7, 5])/5 + (24727600614816*f[3, 13, 3, 9, 3])/
    35 + (1519675852356*f[3, 13, 5, 3, 7])/5 + 
   (1519675852356*f[3, 13, 5, 7, 3])/5 + (485560157527296*f[3, 13, 7, 3, 3])/
    25 + (1785147637968*f[3, 13, 7, 3, 5])/5 + 
   (1785147637968*f[3, 13, 7, 5, 3])/5 + (23508396858672*f[3, 13, 9, 3, 3])/
    35 - (1058291825289848928*f[3, 15, 3, 3, 3])/1925 - 
   (18566523250699104*f[3, 15, 3, 3, 5])/385 - 
   (90735405244443*f[3, 15, 3, 3, 7])/110 - 
   (18566523250699104*f[3, 15, 3, 5, 3])/385 - 
   (68259276656982*f[3, 15, 3, 5, 5])/77 - (90735405244443*f[3, 15, 3, 7, 3])/
    110 - (9283261625349552*f[3, 15, 5, 3, 3])/275 - 
   (34129638328491*f[3, 15, 5, 3, 5])/55 - (34129638328491*f[3, 15, 5, 5, 3])/
    55 - (4747385365671933*f[3, 15, 7, 3, 3])/7700 + 
   (11292563726434721088*f[3, 17, 3, 3, 3])/15125 + 
   (41516778406010004*f[3, 17, 3, 3, 5])/3025 + 
   (41516778406010004*f[3, 17, 3, 5, 3])/3025 - 
   (146337851842124508*f[3, 17, 5, 3, 3])/15125 + 
   (49342043570831826304993284429*f[3, 19, 3, 3, 3])/3986982191500 + 
   (157815447630942384*f[5, 3, 3, 3, 15])/1925 - 
   (2005556548608988992*f[5, 3, 3, 3, 17])/15125 + 
   (580203851584347*f[5, 3, 3, 5, 15])/385 - 
   (78671893944168*f[5, 3, 3, 7, 11])/5 - (1128255088851*f[5, 3, 3, 7, 13])/
    5 - 572348434779*f[5, 3, 3, 9, 11] - (78671893944168*f[5, 3, 3, 11, 7])/
    5 - 572348434779*f[5, 3, 3, 11, 9] - (1128255088851*f[5, 3, 3, 13, 7])/
    5 + (157815447630942384*f[5, 3, 3, 15, 3])/1925 + 
   (580203851584347*f[5, 3, 3, 15, 5])/385 - 
   (2005556548608988992*f[5, 3, 3, 17, 3])/15125 - 
   (989759511526239*f[5, 3, 5, 3, 15])/1925 + 
   (986801437881*f[5, 3, 5, 7, 11])/10 + (986801437881*f[5, 3, 5, 11, 7])/
    10 - (989759511526239*f[5, 3, 5, 15, 3])/1925 - 
   (78671893944168*f[5, 3, 7, 3, 11])/5 - (1128255088851*f[5, 3, 7, 3, 13])/
    5 - (578469808413*f[5, 3, 7, 5, 11])/2 + 842882432112*f[5, 3, 7, 7, 7] + 
   30660405930*f[5, 3, 7, 7, 9] + 30660405930*f[5, 3, 7, 9, 7] - 
   (78671893944168*f[5, 3, 7, 11, 3])/5 - (578469808413*f[5, 3, 7, 11, 5])/
    2 - (1128255088851*f[5, 3, 7, 13, 3])/5 - 
   (1589216619627*f[5, 3, 9, 3, 11])/5 + 17026700418*f[5, 3, 9, 7, 7] - 
   (1589216619627*f[5, 3, 9, 11, 3])/5 - (78671893944168*f[5, 3, 11, 3, 7])/
    5 - 572348434779*f[5, 3, 11, 3, 9] - (578469808413*f[5, 3, 11, 5, 7])/2 - 
   (78671893944168*f[5, 3, 11, 7, 3])/5 - (578469808413*f[5, 3, 11, 7, 5])/
    2 - 572348434779*f[5, 3, 11, 9, 3] - (13161709081251*f[5, 3, 13, 3, 7])/
    25 - (13161709081251*f[5, 3, 13, 7, 3])/25 + 
   (157815447630942384*f[5, 3, 15, 3, 3])/1925 + 
   (580203851584347*f[5, 3, 15, 3, 5])/385 + 
   (580203851584347*f[5, 3, 15, 5, 3])/385 - 
   (774159893275648788*f[5, 3, 17, 3, 3])/15125 - 
   (273037106627928*f[5, 5, 3, 3, 15])/77 + 680552715780*f[5, 5, 3, 7, 11] + 
   680552715780*f[5, 5, 3, 11, 7] - (273037106627928*f[5, 5, 3, 15, 3])/77 + 
   680552715780*f[5, 5, 7, 3, 11] - 36456852600*f[5, 5, 7, 7, 7] + 
   680552715780*f[5, 5, 7, 11, 3] + 680552715780*f[5, 5, 11, 3, 7] + 
   680552715780*f[5, 5, 11, 7, 3] - (273037106627928*f[5, 5, 15, 3, 3])/77 - 
   (78671893944168*f[5, 7, 3, 3, 11])/5 - (1128255088851*f[5, 7, 3, 3, 13])/
    5 - (578469808413*f[5, 7, 3, 5, 11])/2 + 842882432112*f[5, 7, 3, 7, 7] + 
   30660405930*f[5, 7, 3, 7, 9] + 30660405930*f[5, 7, 3, 9, 7] - 
   (78671893944168*f[5, 7, 3, 11, 3])/5 - (578469808413*f[5, 7, 3, 11, 5])/
    2 - (1128255088851*f[5, 7, 3, 13, 3])/5 + 34027635789*f[5, 7, 5, 3, 11] - 
   1822842630*f[5, 7, 5, 7, 7] + 34027635789*f[5, 7, 5, 11, 3] + 
   842882432112*f[5, 7, 7, 3, 7] + 30660405930*f[5, 7, 7, 3, 9] + 
   15494162355*f[5, 7, 7, 5, 7] + 842882432112*f[5, 7, 7, 7, 3] + 
   15494162355*f[5, 7, 7, 7, 5] + 30660405930*f[5, 7, 7, 9, 3] + 
   19298984670*f[5, 7, 9, 3, 7] + 19298984670*f[5, 7, 9, 7, 3] - 
   (78671893944168*f[5, 7, 11, 3, 3])/5 - (578469808413*f[5, 7, 11, 3, 5])/
    2 - (578469808413*f[5, 7, 11, 5, 3])/2 - 
   (2381660695017*f[5, 7, 13, 3, 3])/5 + (531659304153*f[5, 9, 3, 3, 11])/5 - 
   5696142102*f[5, 9, 3, 7, 7] + (531659304153*f[5, 9, 3, 11, 3])/5 - 
   5696142102*f[5, 9, 7, 3, 7] - 5696142102*f[5, 9, 7, 7, 3] + 
   (531659304153*f[5, 9, 11, 3, 3])/5 - (78671893944168*f[5, 11, 3, 3, 7])/
    5 - 572348434779*f[5, 11, 3, 3, 9] - (578469808413*f[5, 11, 3, 5, 7])/2 - 
   (78671893944168*f[5, 11, 3, 7, 3])/5 - (578469808413*f[5, 11, 3, 7, 5])/
    2 - 572348434779*f[5, 11, 3, 9, 3] - (306248722101*f[5, 11, 5, 3, 7])/
    10 - (306248722101*f[5, 11, 5, 7, 3])/10 - 
   (78671893944168*f[5, 11, 7, 3, 3])/5 - (578469808413*f[5, 11, 7, 3, 5])/
    2 - (578469808413*f[5, 11, 7, 5, 3])/2 - 
   (2013391804383*f[5, 11, 9, 3, 3])/5 - (26949170749077*f[5, 13, 3, 3, 7])/
    25 - (26949170749077*f[5, 13, 3, 7, 3])/25 - 
   (26949170749077*f[5, 13, 7, 3, 3])/25 + 
   (157815447630942384*f[5, 15, 3, 3, 3])/1925 + 
   (580203851584347*f[5, 15, 3, 3, 5])/385 + 
   (580203851584347*f[5, 15, 3, 5, 3])/385 + 
   (136518553313964*f[5, 15, 5, 3, 3])/275 + 
   (337726683478206324*f[5, 17, 3, 3, 3])/3025 + 
   (527564465272656*f[7, 3, 3, 3, 11])/5 + (36104162843232*f[7, 3, 3, 3, 13])/
    5 + (21187041853498749*f[7, 3, 3, 3, 15])/7700 + 
   9255516934608*f[7, 3, 3, 5, 11] + 132735892806*f[7, 3, 3, 5, 13] - 
   5652270427104*f[7, 3, 3, 7, 7] - 981132989760*f[7, 3, 3, 7, 9] - 
   (15419805669387*f[7, 3, 3, 7, 11])/40 - 981132989760*f[7, 3, 3, 9, 7] - 
   35689361400*f[7, 3, 3, 9, 9] + (527564465272656*f[7, 3, 3, 11, 3])/5 + 
   9255516934608*f[7, 3, 3, 11, 5] - (15419805669387*f[7, 3, 3, 11, 7])/40 + 
   (36104162843232*f[7, 3, 3, 13, 3])/5 + 132735892806*f[7, 3, 3, 13, 5] + 
   (21187041853498749*f[7, 3, 3, 15, 3])/7700 + 
   4627758467304*f[7, 3, 5, 3, 11] + 66367946403*f[7, 3, 5, 3, 13] + 
   (170138178945*f[7, 3, 5, 5, 11])/2 - 247906597680*f[7, 3, 5, 7, 7] - 
   9017766450*f[7, 3, 5, 7, 9] - 9017766450*f[7, 3, 5, 9, 7] + 
   4627758467304*f[7, 3, 5, 11, 3] + (170138178945*f[7, 3, 5, 11, 5])/2 + 
   66367946403*f[7, 3, 5, 13, 3] - 5652270427104*f[7, 3, 7, 3, 7] - 
   981132989760*f[7, 3, 7, 3, 9] - (2260662975774*f[7, 3, 7, 3, 11])/5 - 
   495813195360*f[7, 3, 7, 5, 7] - 18035532900*f[7, 3, 7, 5, 9] - 
   5652270427104*f[7, 3, 7, 7, 3] - 495813195360*f[7, 3, 7, 7, 5] + 
   7534416204*f[7, 3, 7, 7, 7] - 981132989760*f[7, 3, 7, 9, 3] - 
   18035532900*f[7, 3, 7, 9, 5] - (2260662975774*f[7, 3, 7, 11, 3])/5 - 
   818485274880*f[7, 3, 9, 3, 7] - 29772943200*f[7, 3, 9, 3, 9] - 
   15045685200*f[7, 3, 9, 5, 7] - 818485274880*f[7, 3, 9, 7, 3] - 
   15045685200*f[7, 3, 9, 7, 5] - 29772943200*f[7, 3, 9, 9, 3] + 
   (527564465272656*f[7, 3, 11, 3, 3])/5 + 9255516934608*f[7, 3, 11, 3, 5] - 
   (10132375747977*f[7, 3, 11, 3, 7])/40 + 9255516934608*f[7, 3, 11, 5, 3] + 
   170138178945*f[7, 3, 11, 5, 5] - (10132375747977*f[7, 3, 11, 7, 3])/40 + 
   10809530725248*f[7, 3, 13, 3, 3] + 198704608920*f[7, 3, 13, 3, 5] + 
   198704608920*f[7, 3, 13, 5, 3] + (17333605615952259*f[7, 3, 15, 3, 3])/
    7700 - (13883275401912*f[7, 5, 3, 3, 11])/5 - 
   (199103839209*f[7, 5, 3, 3, 13])/5 - (102082907367*f[7, 5, 3, 5, 11])/2 + 
   148743958608*f[7, 5, 3, 7, 7] + 5410659870*f[7, 5, 3, 7, 9] + 
   5410659870*f[7, 5, 3, 9, 7] - (13883275401912*f[7, 5, 3, 11, 3])/5 - 
   (102082907367*f[7, 5, 3, 11, 5])/2 - (199103839209*f[7, 5, 3, 13, 3])/5 - 
   136110543156*f[7, 5, 5, 3, 11] + 7291370520*f[7, 5, 5, 7, 7] - 
   136110543156*f[7, 5, 5, 11, 3] + 148743958608*f[7, 5, 7, 3, 7] + 
   5410659870*f[7, 5, 7, 3, 9] + 2734263945*f[7, 5, 7, 5, 7] + 
   148743958608*f[7, 5, 7, 7, 3] + 2734263945*f[7, 5, 7, 7, 5] + 
   5410659870*f[7, 5, 7, 9, 3] + 8400507570*f[7, 5, 9, 3, 7] + 
   8400507570*f[7, 5, 9, 7, 3] - (13883275401912*f[7, 5, 11, 3, 3])/5 - 
   (102082907367*f[7, 5, 11, 3, 5])/2 - (102082907367*f[7, 5, 11, 5, 3])/2 + 
   (130739741361*f[7, 5, 13, 3, 3])/5 - 5652270427104*f[7, 7, 3, 3, 7] - 
   981132989760*f[7, 7, 3, 3, 9] - 558752520627*f[7, 7, 3, 3, 11] - 
   495813195360*f[7, 7, 3, 5, 7] - 18035532900*f[7, 7, 3, 5, 9] - 
   5652270427104*f[7, 7, 3, 7, 3] - 495813195360*f[7, 7, 3, 7, 5] + 
   13245989778*f[7, 7, 3, 7, 7] - 981132989760*f[7, 7, 3, 9, 3] - 
   18035532900*f[7, 7, 3, 9, 5] - 558752520627*f[7, 7, 3, 11, 3] - 
   297487917216*f[7, 7, 5, 3, 7] - 10821319740*f[7, 7, 5, 3, 9] - 
   5468527890*f[7, 7, 5, 5, 7] - 297487917216*f[7, 7, 5, 7, 3] - 
   5468527890*f[7, 7, 5, 7, 5] - 10821319740*f[7, 7, 5, 9, 3] - 
   5652270427104*f[7, 7, 7, 3, 3] - 495813195360*f[7, 7, 7, 3, 5] + 
   16101776565*f[7, 7, 7, 3, 7] - 495813195360*f[7, 7, 7, 5, 3] - 
   9114213150*f[7, 7, 7, 5, 5] + 16101776565*f[7, 7, 7, 7, 3] - 
   851014817856*f[7, 7, 9, 3, 3] - 15643654740*f[7, 7, 9, 3, 5] - 
   15643654740*f[7, 7, 9, 5, 3] - (2265019610994*f[7, 7, 11, 3, 3])/5 - 
   525719388096*f[7, 9, 3, 3, 7] - 19123390440*f[7, 9, 3, 3, 9] - 
   9663959340*f[7, 9, 3, 5, 7] - 525719388096*f[7, 9, 3, 7, 3] - 
   9663959340*f[7, 9, 3, 7, 5] - 19123390440*f[7, 9, 3, 9, 3] - 
   2449746180*f[7, 9, 5, 3, 7] - 2449746180*f[7, 9, 5, 7, 3] - 
   525719388096*f[7, 9, 7, 3, 3] - 9663959340*f[7, 9, 7, 3, 5] - 
   9663959340*f[7, 9, 7, 5, 3] - 14390255880*f[7, 9, 9, 3, 3] + 
   (527564465272656*f[7, 11, 3, 3, 3])/5 + 9255516934608*f[7, 11, 3, 3, 5] - 
   (615001889439*f[7, 11, 3, 3, 7])/40 + 9255516934608*f[7, 11, 3, 5, 3] + 
   170138178945*f[7, 11, 3, 5, 5] - (615001889439*f[7, 11, 3, 7, 3])/40 + 
   (32394309271128*f[7, 11, 5, 3, 3])/5 + (238193450523*f[7, 11, 5, 3, 5])/
    2 + (238193450523*f[7, 11, 5, 5, 3])/2 - 
   (1107150385761*f[7, 11, 7, 3, 3])/20 + (89934635192256*f[7, 13, 3, 3, 3])/
    5 + 330642041148*f[7, 13, 3, 3, 5] + 330642041148*f[7, 13, 3, 5, 3] + 
   (1454106366531*f[7, 13, 5, 3, 3])/5 + (9626733140859279*f[7, 15, 3, 3, 3])/
    7700 + 97941978144*f[9, 3, 3, 3, 11] + (9832288356*f[9, 3, 3, 3, 13])/7 + 
   1800404010*f[9, 3, 3, 5, 11] - 5246700480*f[9, 3, 3, 7, 7] - 
   190852200*f[9, 3, 3, 7, 9] - 190852200*f[9, 3, 3, 9, 7] + 
   97941978144*f[9, 3, 3, 11, 3] + 1800404010*f[9, 3, 3, 11, 5] + 
   (9832288356*f[9, 3, 3, 13, 3])/7 + 101362745763*f[9, 3, 5, 3, 11] - 
   5429949210*f[9, 3, 5, 7, 7] + 101362745763*f[9, 3, 5, 11, 3] - 
   5246700480*f[9, 3, 7, 3, 7] - 190852200*f[9, 3, 7, 3, 9] - 
   96446700*f[9, 3, 7, 5, 7] - 5246700480*f[9, 3, 7, 7, 3] - 
   96446700*f[9, 3, 7, 7, 5] - 190852200*f[9, 3, 7, 9, 3] - 
   3690081360*f[9, 3, 9, 3, 7] - 3690081360*f[9, 3, 9, 7, 3] + 
   97941978144*f[9, 3, 11, 3, 3] + 1800404010*f[9, 3, 11, 3, 5] + 
   1800404010*f[9, 3, 11, 5, 3] - (2653112633112*f[9, 3, 13, 3, 3])/35 + 
   (1303312462839*f[9, 5, 3, 3, 11])/5 - 13963553226*f[9, 5, 3, 7, 7] + 
   (1303312462839*f[9, 5, 3, 11, 3])/5 - 13963553226*f[9, 5, 7, 3, 7] - 
   13963553226*f[9, 5, 7, 7, 3] + (1303312462839*f[9, 5, 11, 3, 3])/5 - 
   5246700480*f[9, 7, 3, 3, 7] - 190852200*f[9, 7, 3, 3, 9] - 
   96446700*f[9, 7, 3, 5, 7] - 5246700480*f[9, 7, 3, 7, 3] - 
   96446700*f[9, 7, 3, 7, 5] - 190852200*f[9, 7, 3, 9, 3] - 
   4363248708*f[9, 7, 5, 3, 7] - 4363248708*f[9, 7, 5, 7, 3] - 
   5246700480*f[9, 7, 7, 3, 3] - 96446700*f[9, 7, 7, 3, 5] - 
   96446700*f[9, 7, 7, 5, 3] - 2990235528*f[9, 7, 9, 3, 3] - 
   9988693848*f[9, 9, 3, 3, 7] - 9988693848*f[9, 9, 3, 7, 3] - 
   9988693848*f[9, 9, 7, 3, 3] + 97941978144*f[9, 11, 3, 3, 3] + 
   1800404010*f[9, 11, 3, 3, 5] + 1800404010*f[9, 11, 3, 5, 3] + 
   (307689045309*f[9, 11, 5, 3, 3])/5 - (8057660782896*f[9, 13, 3, 3, 3])/
    35 + (527564465272656*f[11, 3, 3, 3, 7])/5 + 
   18315149912928*f[11, 3, 3, 3, 9] + (856896347226267*f[11, 3, 3, 3, 11])/
    100 + 9255516934608*f[11, 3, 3, 5, 7] + 336675549870*f[11, 3, 3, 5, 9] + 
   (527564465272656*f[11, 3, 3, 7, 3])/5 + 9255516934608*f[11, 3, 3, 7, 5] - 
   (1475498520153*f[11, 3, 3, 7, 7])/10 + 18315149912928*f[11, 3, 3, 9, 3] + 
   336675549870*f[11, 3, 3, 9, 5] + (856896347226267*f[11, 3, 3, 11, 3])/
    100 + (27766550803824*f[11, 3, 5, 3, 7])/5 + 
   202005329922*f[11, 3, 5, 3, 9] + 102082907367*f[11, 3, 5, 5, 7] + 
   (27766550803824*f[11, 3, 5, 7, 3])/5 + 102082907367*f[11, 3, 5, 7, 5] + 
   202005329922*f[11, 3, 5, 9, 3] + (527564465272656*f[11, 3, 7, 3, 3])/5 + 
   9255516934608*f[11, 3, 7, 3, 5] - (1004299073757*f[11, 3, 7, 3, 7])/5 + 
   9255516934608*f[11, 3, 7, 5, 3] + 170138178945*f[11, 3, 7, 5, 5] - 
   (1004299073757*f[11, 3, 7, 7, 3])/5 + (79430944274784*f[11, 3, 9, 3, 3])/
    5 + 292025530422*f[11, 3, 9, 3, 5] + 292025530422*f[11, 3, 9, 5, 3] + 
   (659491769711421*f[11, 3, 11, 3, 3])/100 - 
   (4627758467304*f[11, 5, 3, 3, 7])/5 - 33667554987*f[11, 5, 3, 3, 9] - 
   (34027635789*f[11, 5, 3, 5, 7])/2 - (4627758467304*f[11, 5, 3, 7, 3])/5 - 
   (34027635789*f[11, 5, 3, 7, 5])/2 - 33667554987*f[11, 5, 3, 9, 3] - 
   (170138178945*f[11, 5, 5, 3, 7])/2 - (170138178945*f[11, 5, 5, 7, 3])/2 - 
   (4627758467304*f[11, 5, 7, 3, 3])/5 - (34027635789*f[11, 5, 7, 3, 5])/2 - 
   (34027635789*f[11, 5, 7, 5, 3])/2 - 78317574435*f[11, 5, 9, 3, 3] + 
   (527564465272656*f[11, 7, 3, 3, 3])/5 + 9255516934608*f[11, 7, 3, 3, 5] - 
   (11766089981583*f[11, 7, 3, 3, 7])/40 + 9255516934608*f[11, 7, 3, 5, 3] + 
   170138178945*f[11, 7, 3, 5, 5] - (11766089981583*f[11, 7, 3, 7, 3])/40 + 
   (32394309271128*f[11, 7, 5, 3, 3])/5 + (238193450523*f[11, 7, 5, 3, 5])/
    2 + (238193450523*f[11, 7, 5, 5, 3])/2 - 
   (6682694431833*f[11, 7, 7, 3, 3])/20 + (55141333695072*f[11, 9, 3, 3, 3])/
    5 + 202725491526*f[11, 9, 3, 3, 5] + 202725491526*f[11, 9, 3, 5, 3] + 
   101722826565*f[11, 9, 5, 3, 3] + (264682614681729*f[11, 11, 3, 3, 3])/
    100 + (772656010055424*f[13, 3, 3, 3, 7])/25 + 
   (39348222734304*f[13, 3, 3, 3, 9])/35 + (2840647095792*f[13, 3, 3, 5, 7])/
    5 + (772656010055424*f[13, 3, 3, 7, 3])/25 + 
   (2840647095792*f[13, 3, 3, 7, 5])/5 + (39348222734304*f[13, 3, 3, 9, 3])/
    35 + (6542879803956*f[13, 3, 5, 3, 7])/25 + 
   (6542879803956*f[13, 3, 5, 7, 3])/25 + (772656010055424*f[13, 3, 7, 3, 3])/
    25 + (2840647095792*f[13, 3, 7, 3, 5])/5 + 
   (2840647095792*f[13, 3, 7, 5, 3])/5 + (161560220941872*f[13, 3, 9, 3, 3])/
    175 - (6862742627301*f[13, 5, 3, 3, 7])/25 - 
   (6862742627301*f[13, 5, 3, 7, 3])/25 - (6862742627301*f[13, 5, 7, 3, 3])/
    25 + (772656010055424*f[13, 7, 3, 3, 3])/25 + 
   (2840647095792*f[13, 7, 3, 3, 5])/5 + (2840647095792*f[13, 7, 3, 5, 3])/
    5 + (8457968722707*f[13, 7, 5, 3, 3])/25 + 
   (91198435482576*f[13, 9, 3, 3, 3])/175 - 
   (1058291825289848928*f[15, 3, 3, 3, 3])/1925 - 
   (18566523250699104*f[15, 3, 3, 3, 5])/385 + 
   (474677345477457*f[15, 3, 3, 3, 7])/550 - 
   (18566523250699104*f[15, 3, 3, 5, 3])/385 - 
   (68259276656982*f[15, 3, 3, 5, 5])/77 + 
   (474677345477457*f[15, 3, 3, 7, 3])/550 - 
   (9283261625349552*f[15, 3, 5, 3, 3])/275 - 
   (34129638328491*f[15, 3, 5, 3, 5])/55 - (34129638328491*f[15, 3, 5, 5, 3])/
    55 + (329983033524939*f[15, 3, 7, 3, 3])/308 - 
   (9283261625349552*f[15, 5, 3, 3, 3])/1925 - 
   (34129638328491*f[15, 5, 3, 3, 5])/385 - 
   (34129638328491*f[15, 5, 3, 5, 3])/385 + 
   (68259276656982*f[15, 5, 5, 3, 3])/385 + 
   (11457761841001629*f[15, 7, 3, 3, 3])/7700 - 
   (41592682102618205568*f[17, 3, 3, 3, 3])/15125 - 
   (152914272436096344*f[17, 3, 3, 3, 5])/3025 - 
   (152914272436096344*f[17, 3, 3, 5, 3])/3025 - 
   (30978991153111896*f[17, 3, 5, 3, 3])/1375 + 
   (506836016308270872*f[17, 5, 3, 3, 3])/15125 + 
   (21516288359599967108059899423*f[19, 3, 3, 3, 3])/25915384244750 - 
   803907756605952*f[3, 3, 3, 3, 3, 11] - 
   (577666605491712*f[3, 3, 3, 3, 3, 13])/7 - 
   (92931772325898816*f[3, 3, 3, 3, 3, 15])/1925 - 
   105777336395520*f[3, 3, 3, 3, 5, 11] - 
   (28316990465280*f[3, 3, 3, 3, 5, 13])/7 + 
   43064917539840*f[3, 3, 3, 3, 7, 7] + 11212948454400*f[3, 3, 3, 3, 7, 9] + 
   (24597814866912*f[3, 3, 3, 3, 7, 11])/5 + 
   11212948454400*f[3, 3, 3, 3, 9, 7] + 1087675776000*f[3, 3, 3, 3, 9, 9] - 
   803907756605952*f[3, 3, 3, 3, 11, 3] - 105777336395520*
    f[3, 3, 3, 3, 11, 5] + (24597814866912*f[3, 3, 3, 3, 11, 7])/5 - 
   (577666605491712*f[3, 3, 3, 3, 13, 3])/7 - 
   (28316990465280*f[3, 3, 3, 3, 13, 5])/7 - 
   (92931772325898816*f[3, 3, 3, 3, 15, 3])/1925 - 
   74044135476864*f[3, 3, 3, 5, 3, 11] - 2831699046528*f[3, 3, 3, 5, 3, 13] - 
   3629614484160*f[3, 3, 3, 5, 5, 11] + 3966505562880*f[3, 3, 3, 5, 7, 7] + 
   384758035200*f[3, 3, 3, 5, 7, 9] + 384758035200*f[3, 3, 3, 5, 9, 7] - 
   74044135476864*f[3, 3, 3, 5, 11, 3] - 3629614484160*f[3, 3, 3, 5, 11, 5] - 
   2831699046528*f[3, 3, 3, 5, 13, 3] + 43064917539840*f[3, 3, 3, 7, 3, 7] + 
   11212948454400*f[3, 3, 3, 7, 3, 9] + (30690382036752*f[3, 3, 3, 7, 3, 11])/
    5 + 5666436518400*f[3, 3, 3, 7, 5, 7] + 
   549654336000*f[3, 3, 3, 7, 5, 9] + 43064917539840*f[3, 3, 3, 7, 7, 3] + 
   5666436518400*f[3, 3, 3, 7, 7, 5] + 179714922912*f[3, 3, 3, 7, 7, 7] + 
   11212948454400*f[3, 3, 3, 7, 9, 3] + 549654336000*f[3, 3, 3, 7, 9, 5] + 
   (30690382036752*f[3, 3, 3, 7, 11, 3])/5 + 
   10097649838080*f[3, 3, 3, 9, 3, 7] + 979489843200*f[3, 3, 3, 9, 3, 9] + 
   494982835200*f[3, 3, 3, 9, 5, 7] + 10097649838080*f[3, 3, 3, 9, 7, 3] + 
   494982835200*f[3, 3, 3, 9, 7, 5] + 979489843200*f[3, 3, 3, 9, 9, 3] - 
   803907756605952*f[3, 3, 3, 11, 3, 3] - 105777336395520*
    f[3, 3, 3, 11, 3, 5] + (12512260760832*f[3, 3, 3, 11, 3, 7])/5 - 
   105777336395520*f[3, 3, 3, 11, 5, 3] - 
   5185163548800*f[3, 3, 3, 11, 5, 5] + (12512260760832*f[3, 3, 3, 11, 7, 3])/
    5 - (3749620585042944*f[3, 3, 3, 13, 3, 3])/35 - 
   (36760986127872*f[3, 3, 3, 13, 3, 5])/7 - 
   (36760986127872*f[3, 3, 3, 13, 5, 3])/7 - 
   (75316063811400576*f[3, 3, 3, 15, 3, 3])/1925 - 
   (116355070035072*f[3, 3, 5, 3, 3, 11])/5 - 
   (31148689511808*f[3, 3, 5, 3, 3, 13])/35 - 
   1140735980736*f[3, 3, 5, 3, 5, 11] + 1246616034048*f[3, 3, 5, 3, 7, 7] + 
   120923953920*f[3, 3, 5, 3, 7, 9] + 120923953920*f[3, 3, 5, 3, 9, 7] - 
   (116355070035072*f[3, 3, 5, 3, 11, 3])/5 - 
   1140735980736*f[3, 3, 5, 3, 11, 5] - (31148689511808*f[3, 3, 5, 3, 13, 3])/
    35 + 414813083904*f[3, 3, 5, 5, 3, 11] - 
   22221319680*f[3, 3, 5, 5, 7, 7] + 414813083904*f[3, 3, 5, 5, 11, 3] + 
   1246616034048*f[3, 3, 5, 7, 3, 7] + 120923953920*f[3, 3, 5, 7, 3, 9] + 
   61108629120*f[3, 3, 5, 7, 5, 7] + 1246616034048*f[3, 3, 5, 7, 7, 3] + 
   61108629120*f[3, 3, 5, 7, 7, 5] + 120923953920*f[3, 3, 5, 7, 9, 3] + 
   66252453120*f[3, 3, 5, 9, 3, 7] + 66252453120*f[3, 3, 5, 9, 7, 3] - 
   (116355070035072*f[3, 3, 5, 11, 3, 3])/5 - 
   1140735980736*f[3, 3, 5, 11, 3, 5] - 1140735980736*f[3, 3, 5, 11, 5, 3] - 
   (73368667824768*f[3, 3, 5, 13, 3, 3])/35 + 
   43064917539840*f[3, 3, 7, 3, 3, 7] + 11212948454400*f[3, 3, 7, 3, 3, 9] + 
   (40438489508496*f[3, 3, 7, 3, 3, 11])/5 + 
   5666436518400*f[3, 3, 7, 3, 5, 7] + 549654336000*f[3, 3, 7, 3, 5, 9] + 
   43064917539840*f[3, 3, 7, 3, 7, 3] + 5666436518400*f[3, 3, 7, 3, 7, 5] + 
   75274720416*f[3, 3, 7, 3, 7, 7] + 11212948454400*f[3, 3, 7, 3, 9, 3] + 
   549654336000*f[3, 3, 7, 3, 9, 5] + (40438489508496*f[3, 3, 7, 3, 11, 3])/
    5 + 4306491753984*f[3, 3, 7, 5, 3, 7] + 
   417737295360*f[3, 3, 7, 5, 3, 9] + 211102536960*f[3, 3, 7, 5, 5, 7] + 
   4306491753984*f[3, 3, 7, 5, 7, 3] + 211102536960*f[3, 3, 7, 5, 7, 5] + 
   417737295360*f[3, 3, 7, 5, 9, 3] + 43064917539840*f[3, 3, 7, 7, 3, 3] + 
   5666436518400*f[3, 3, 7, 7, 3, 5] + 23054619168*f[3, 3, 7, 7, 3, 7] + 
   5666436518400*f[3, 3, 7, 7, 5, 3] + 277766496000*f[3, 3, 7, 7, 5, 5] + 
   23054619168*f[3, 3, 7, 7, 7, 3] + 10320709561344*f[3, 3, 7, 9, 3, 3] + 
   505917135360*f[3, 3, 7, 9, 3, 5] + 505917135360*f[3, 3, 7, 9, 5, 3] + 
   (30770046223632*f[3, 3, 7, 11, 3, 3])/5 + 
   8090112328704*f[3, 3, 9, 3, 3, 7] + 784755164160*f[3, 3, 9, 3, 3, 9] + 
   396574133760*f[3, 3, 9, 3, 5, 7] + 8090112328704*f[3, 3, 9, 3, 7, 3] + 
   396574133760*f[3, 3, 9, 3, 7, 5] + 784755164160*f[3, 3, 9, 3, 9, 3] + 
   264657093120*f[3, 3, 9, 5, 3, 7] + 264657093120*f[3, 3, 9, 5, 7, 3] + 
   8090112328704*f[3, 3, 9, 7, 3, 3] + 396574133760*f[3, 3, 9, 7, 3, 5] + 
   396574133760*f[3, 3, 9, 7, 5, 3] + 698206417920*f[3, 3, 9, 9, 3, 3] - 
   803907756605952*f[3, 3, 11, 3, 3, 3] - 105777336395520*
    f[3, 3, 11, 3, 3, 5] - (9241736630112*f[3, 3, 11, 3, 3, 7])/5 - 
   105777336395520*f[3, 3, 11, 3, 5, 3] - 
   5185163548800*f[3, 3, 11, 3, 5, 5] - (9241736630112*f[3, 3, 11, 3, 7, 3])/
    5 - (433687079221632*f[3, 3, 11, 5, 3, 3])/5 - 
   4251834110016*f[3, 3, 11, 5, 3, 5] - 4251834110016*f[3, 3, 11, 5, 5, 3] - 
   (5586196328208*f[3, 3, 11, 7, 3, 3])/5 - 
   (5472195700211712*f[3, 3, 13, 3, 3, 3])/35 - 
   (53648977453056*f[3, 3, 13, 3, 3, 5])/7 - 
   (53648977453056*f[3, 3, 13, 3, 5, 3])/7 - 
   (242759595846528*f[3, 3, 13, 5, 3, 3])/35 - 
   (40084646782404096*f[3, 3, 15, 3, 3, 3])/1925 + 
   (232710140070144*f[3, 5, 3, 3, 3, 11])/5 + 
   (62297379023616*f[3, 5, 3, 3, 3, 13])/35 + 
   2281471961472*f[3, 5, 3, 3, 5, 11] - 2493232068096*f[3, 5, 3, 3, 7, 7] - 
   241847907840*f[3, 5, 3, 3, 7, 9] - 241847907840*f[3, 5, 3, 3, 9, 7] + 
   (232710140070144*f[3, 5, 3, 3, 11, 3])/5 + 
   2281471961472*f[3, 5, 3, 3, 11, 5] + (62297379023616*f[3, 5, 3, 3, 13, 3])/
    35 + 1659252335616*f[3, 5, 3, 5, 3, 11] - 
   88885278720*f[3, 5, 3, 5, 7, 7] + 1659252335616*f[3, 5, 3, 5, 11, 3] - 
   2493232068096*f[3, 5, 3, 7, 3, 7] - 241847907840*f[3, 5, 3, 7, 3, 9] - 
   122217258240*f[3, 5, 3, 7, 5, 7] - 2493232068096*f[3, 5, 3, 7, 7, 3] - 
   122217258240*f[3, 5, 3, 7, 7, 5] - 241847907840*f[3, 5, 3, 7, 9, 3] - 
   219979307520*f[3, 5, 3, 9, 3, 7] - 219979307520*f[3, 5, 3, 9, 7, 3] + 
   (232710140070144*f[3, 5, 3, 11, 3, 3])/5 + 
   2281471961472*f[3, 5, 3, 11, 3, 5] + 2281471961472*f[3, 5, 3, 11, 5, 3] + 
   (15837074069760*f[3, 5, 3, 13, 3, 3])/7 + 
   (3318504671232*f[3, 5, 5, 3, 3, 11])/5 - 35554111488*f[3, 5, 5, 3, 7, 7] + 
   (3318504671232*f[3, 5, 5, 3, 11, 3])/5 - 35554111488*f[3, 5, 5, 7, 3, 7] - 
   35554111488*f[3, 5, 5, 7, 7, 3] + (3318504671232*f[3, 5, 5, 11, 3, 3])/5 - 
   2493232068096*f[3, 5, 7, 3, 3, 7] - 241847907840*f[3, 5, 7, 3, 3, 9] - 
   122217258240*f[3, 5, 7, 3, 5, 7] - 2493232068096*f[3, 5, 7, 3, 7, 3] - 
   122217258240*f[3, 5, 7, 3, 7, 5] - 241847907840*f[3, 5, 7, 3, 9, 3] - 
   95551674624*f[3, 5, 7, 5, 3, 7] - 95551674624*f[3, 5, 7, 5, 7, 3] - 
   2493232068096*f[3, 5, 7, 7, 3, 3] - 122217258240*f[3, 5, 7, 7, 3, 5] - 
   122217258240*f[3, 5, 7, 7, 5, 3] - 224353027584*f[3, 5, 7, 9, 3, 3] - 
   180615826944*f[3, 5, 9, 3, 3, 7] - 180615826944*f[3, 5, 9, 3, 7, 3] - 
   180615826944*f[3, 5, 9, 7, 3, 3] + (232710140070144*f[3, 5, 11, 3, 3, 3])/
    5 + 2281471961472*f[3, 5, 11, 3, 3, 5] + 
   2281471961472*f[3, 5, 11, 3, 5, 3] + (9540700929792*f[3, 5, 11, 5, 3, 3])/
    5 + (112961352999168*f[3, 5, 13, 3, 3, 3])/35 + 
   43064917539840*f[3, 7, 3, 3, 3, 7] + 11212948454400*f[3, 7, 3, 3, 3, 9] + 
   (53842137282144*f[3, 7, 3, 3, 3, 11])/5 + 
   5666436518400*f[3, 7, 3, 3, 5, 7] + 549654336000*f[3, 7, 3, 3, 5, 9] + 
   43064917539840*f[3, 7, 3, 3, 7, 3] + 5666436518400*f[3, 7, 3, 3, 7, 5] - 
   68330558016*f[3, 7, 3, 3, 7, 7] + 11212948454400*f[3, 7, 3, 3, 9, 3] + 
   549654336000*f[3, 7, 3, 3, 9, 5] + (53842137282144*f[3, 7, 3, 3, 11, 3])/
    5 + 4306491753984*f[3, 7, 3, 5, 3, 7] + 
   417737295360*f[3, 7, 3, 5, 3, 9] + 211102536960*f[3, 7, 3, 5, 5, 7] + 
   4306491753984*f[3, 7, 3, 5, 7, 3] + 211102536960*f[3, 7, 3, 5, 7, 5] + 
   417737295360*f[3, 7, 3, 5, 9, 3] + 43064917539840*f[3, 7, 3, 7, 3, 3] + 
   5666436518400*f[3, 7, 3, 7, 3, 5] - 120550659264*f[3, 7, 3, 7, 3, 7] + 
   5666436518400*f[3, 7, 3, 7, 5, 3] + 277766496000*f[3, 7, 3, 7, 5, 5] - 
   120550659264*f[3, 7, 3, 7, 7, 3] + 10320709561344*f[3, 7, 3, 9, 3, 3] + 
   505917135360*f[3, 7, 3, 9, 3, 5] + 505917135360*f[3, 7, 3, 9, 5, 3] + 
   8834738799456*f[3, 7, 3, 11, 3, 3] + 1926588416256*f[3, 7, 5, 3, 3, 7] + 
   186882474240*f[3, 7, 5, 3, 3, 9] + 94440608640*f[3, 7, 5, 3, 5, 7] + 
   1926588416256*f[3, 7, 5, 3, 7, 3] + 94440608640*f[3, 7, 5, 3, 7, 5] + 
   186882474240*f[3, 7, 5, 3, 9, 3] + 27776649600*f[3, 7, 5, 5, 3, 7] + 
   27776649600*f[3, 7, 5, 5, 7, 3] + 1926588416256*f[3, 7, 5, 7, 3, 3] + 
   94440608640*f[3, 7, 5, 7, 3, 5] + 94440608640*f[3, 7, 5, 7, 5, 3] + 
   143145273600*f[3, 7, 5, 9, 3, 3] + 43064917539840*f[3, 7, 7, 3, 3, 3] + 
   5666436518400*f[3, 7, 7, 3, 3, 5] - 211935836448*f[3, 7, 7, 3, 3, 7] + 
   5666436518400*f[3, 7, 7, 3, 5, 3] + 277766496000*f[3, 7, 7, 3, 5, 5] - 
   211935836448*f[3, 7, 7, 3, 7, 3] + 4646477945088*f[3, 7, 7, 5, 3, 3] + 
   227768526720*f[3, 7, 7, 5, 3, 5] + 227768526720*f[3, 7, 7, 5, 5, 3] - 
   251100912384*f[3, 7, 7, 7, 3, 3] + 8536231775232*f[3, 7, 9, 3, 3, 3] + 
   418442734080*f[3, 7, 9, 3, 3, 5] + 418442734080*f[3, 7, 9, 3, 5, 3] + 
   319504953600*f[3, 7, 9, 5, 3, 3] + (24836807427552*f[3, 7, 11, 3, 3, 3])/
    5 + 5190335926272*f[3, 9, 3, 3, 3, 7] + 
   503471738880*f[3, 9, 3, 3, 3, 9] + 254428231680*f[3, 9, 3, 3, 5, 7] + 
   5190335926272*f[3, 9, 3, 3, 7, 3] + 254428231680*f[3, 9, 3, 3, 7, 5] + 
   503471738880*f[3, 9, 3, 3, 9, 3] + 183743271936*f[3, 9, 3, 5, 3, 7] + 
   183743271936*f[3, 9, 3, 5, 7, 3] + 5190335926272*f[3, 9, 3, 7, 3, 3] + 
   254428231680*f[3, 9, 3, 7, 3, 5] + 254428231680*f[3, 9, 3, 7, 5, 3] + 
   457096421376*f[3, 9, 3, 9, 3, 3] + 60044592384*f[3, 9, 5, 3, 3, 7] + 
   60044592384*f[3, 9, 5, 3, 7, 3] + 60044592384*f[3, 9, 5, 7, 3, 3] + 
   5190335926272*f[3, 9, 7, 3, 3, 3] + 254428231680*f[3, 9, 7, 3, 3, 5] + 
   254428231680*f[3, 9, 7, 3, 5, 3] + 201414511872*f[3, 9, 7, 5, 3, 3] + 
   364345786368*f[3, 9, 9, 3, 3, 3] - 803907756605952*f[3, 11, 3, 3, 3, 3] - 
   105777336395520*f[3, 11, 3, 3, 3, 5] - 
   (16263872053632*f[3, 11, 3, 3, 3, 7])/5 - 
   105777336395520*f[3, 11, 3, 3, 5, 3] - 
   5185163548800*f[3, 11, 3, 3, 5, 5] - (16263872053632*f[3, 11, 3, 3, 7, 3])/
    5 - (433687079221632*f[3, 11, 3, 5, 3, 3])/5 - 
   4251834110016*f[3, 11, 3, 5, 3, 5] - 4251834110016*f[3, 11, 3, 5, 5, 3] - 
   (12608331751728*f[3, 11, 3, 7, 3, 3])/5 - 
   (243287873709696*f[3, 11, 5, 3, 3, 3])/5 - 
   2385175232448*f[3, 11, 5, 3, 3, 5] - 2385175232448*f[3, 11, 5, 3, 5, 3] - 
   1451845793664*f[3, 11, 5, 5, 3, 3] - 1059450229584*f[3, 11, 7, 3, 3, 3] - 
   (8056058372964864*f[3, 13, 3, 3, 3, 3])/35 - 
   (78980964440832*f[3, 13, 3, 3, 3, 5])/7 - 
   (78980964440832*f[3, 13, 3, 3, 5, 3])/7 - 
   (1669773745012608*f[3, 13, 3, 5, 3, 3])/175 - 
   (1060273012996224*f[3, 13, 5, 3, 3, 3])/175 - 
   (21008130790834944*f[3, 15, 3, 3, 3, 3])/1925 + 
   (676974952931328*f[5, 3, 3, 3, 3, 11])/5 + 
   (181228738977792*f[5, 3, 3, 3, 3, 13])/35 + 
   6637009342464*f[5, 3, 3, 3, 5, 11] - 7253038743552*f[5, 3, 3, 3, 7, 7] - 
   703557550080*f[5, 3, 3, 3, 7, 9] - 703557550080*f[5, 3, 3, 3, 9, 7] + 
   (676974952931328*f[5, 3, 3, 3, 11, 3])/5 + 
   6637009342464*f[5, 3, 3, 3, 11, 5] + 
   (181228738977792*f[5, 3, 3, 3, 13, 3])/35 + 
   2903691587328*f[5, 3, 3, 5, 3, 11] - 155549237760*f[5, 3, 3, 5, 7, 7] + 
   2903691587328*f[5, 3, 3, 5, 11, 3] - 7253038743552*f[5, 3, 3, 7, 3, 7] - 
   703557550080*f[5, 3, 3, 7, 3, 9] - 355541114880*f[5, 3, 3, 7, 5, 7] - 
   7253038743552*f[5, 3, 3, 7, 7, 3] - 355541114880*f[5, 3, 3, 7, 7, 5] - 
   703557550080*f[5, 3, 3, 7, 9, 3] - 572345948160*f[5, 3, 3, 9, 3, 7] - 
   572345948160*f[5, 3, 3, 9, 7, 3] + (676974952931328*f[5, 3, 3, 11, 3, 3])/
    5 + 6637009342464*f[5, 3, 3, 11, 3, 5] + 
   6637009342464*f[5, 3, 3, 11, 5, 3] + 
   (282556686928896*f[5, 3, 3, 13, 3, 3])/35 - 
   (15348084104448*f[5, 3, 5, 3, 3, 11])/5 + 
   164437765632*f[5, 3, 5, 3, 7, 7] - (15348084104448*f[5, 3, 5, 3, 11, 3])/
    5 + 164437765632*f[5, 3, 5, 7, 3, 7] + 164437765632*f[5, 3, 5, 7, 7, 3] - 
   (15348084104448*f[5, 3, 5, 11, 3, 3])/5 - 
   7253038743552*f[5, 3, 7, 3, 3, 7] - 703557550080*f[5, 3, 7, 3, 3, 9] - 
   355541114880*f[5, 3, 7, 3, 5, 7] - 7253038743552*f[5, 3, 7, 3, 7, 3] - 
   355541114880*f[5, 3, 7, 3, 7, 5] - 703557550080*f[5, 3, 7, 3, 9, 3] - 
   195547613184*f[5, 3, 7, 5, 3, 7] - 195547613184*f[5, 3, 7, 5, 7, 3] - 
   7253038743552*f[5, 3, 7, 7, 3, 3] - 355541114880*f[5, 3, 7, 7, 3, 5] - 
   355541114880*f[5, 3, 7, 7, 5, 3] - 598588268544*f[5, 3, 7, 9, 3, 3] - 
   336165064704*f[5, 3, 9, 3, 3, 7] - 336165064704*f[5, 3, 9, 3, 7, 3] - 
   336165064704*f[5, 3, 9, 7, 3, 3] + (676974952931328*f[5, 3, 11, 3, 3, 3])/
    5 + 6637009342464*f[5, 3, 11, 3, 3, 5] + 
   6637009342464*f[5, 3, 11, 3, 5, 3] + (21985093446912*f[5, 3, 11, 5, 3, 3])/
    5 + (485212582831104*f[5, 3, 13, 3, 3, 3])/35 - 
   (56414579410944*f[5, 5, 3, 3, 3, 11])/5 + 
   604419895296*f[5, 5, 3, 3, 7, 7] - (56414579410944*f[5, 5, 3, 3, 11, 3])/
    5 + 604419895296*f[5, 5, 3, 7, 3, 7] + 604419895296*f[5, 5, 3, 7, 7, 3] - 
   (56414579410944*f[5, 5, 3, 11, 3, 3])/5 + 
   604419895296*f[5, 5, 7, 3, 3, 7] + 604419895296*f[5, 5, 7, 3, 7, 3] + 
   604419895296*f[5, 5, 7, 7, 3, 3] - (56414579410944*f[5, 5, 11, 3, 3, 3])/
    5 - 7253038743552*f[5, 7, 3, 3, 3, 7] - 
   703557550080*f[5, 7, 3, 3, 3, 9] - 355541114880*f[5, 7, 3, 3, 5, 7] - 
   7253038743552*f[5, 7, 3, 3, 7, 3] - 355541114880*f[5, 7, 3, 3, 7, 5] - 
   703557550080*f[5, 7, 3, 3, 9, 3] - 195547613184*f[5, 7, 3, 5, 3, 7] - 
   195547613184*f[5, 7, 3, 5, 7, 3] - 7253038743552*f[5, 7, 3, 7, 3, 3] - 
   355541114880*f[5, 7, 3, 7, 3, 5] - 355541114880*f[5, 7, 3, 7, 5, 3] - 
   598588268544*f[5, 7, 3, 9, 3, 3] + 84441014784*f[5, 7, 5, 3, 3, 7] + 
   84441014784*f[5, 7, 5, 3, 7, 3] + 84441014784*f[5, 7, 5, 7, 3, 3] - 
   7253038743552*f[5, 7, 7, 3, 3, 3] - 355541114880*f[5, 7, 7, 3, 3, 5] - 
   355541114880*f[5, 7, 7, 3, 5, 3] - 235545988608*f[5, 7, 7, 5, 3, 3] - 
   388649705472*f[5, 7, 9, 3, 3, 3] + 4985100288*f[5, 9, 3, 3, 3, 7] + 
   4985100288*f[5, 9, 3, 3, 7, 3] + 4985100288*f[5, 9, 3, 7, 3, 3] + 
   4985100288*f[5, 9, 7, 3, 3, 3] + (676974952931328*f[5, 11, 3, 3, 3, 3])/
    5 + 6637009342464*f[5, 11, 3, 3, 3, 5] + 
   6637009342464*f[5, 11, 3, 3, 5, 3] + (21985093446912*f[5, 11, 3, 5, 3, 3])/
    5 - (414813083904*f[5, 11, 5, 3, 3, 3])/5 + 
   (789196426684416*f[5, 13, 3, 3, 3, 3])/35 + 
   43064917539840*f[7, 3, 3, 3, 3, 7] + 11212948454400*f[7, 3, 3, 3, 3, 9] + 
   (70901325357696*f[7, 3, 3, 3, 3, 11])/5 + 
   5666436518400*f[7, 3, 3, 3, 5, 7] + 549654336000*f[7, 3, 3, 3, 5, 9] + 
   43064917539840*f[7, 3, 3, 3, 7, 3] + 5666436518400*f[7, 3, 3, 3, 7, 5] - 
   251100912384*f[7, 3, 3, 3, 7, 7] + 11212948454400*f[7, 3, 3, 3, 9, 3] + 
   549654336000*f[7, 3, 3, 3, 9, 5] + (70901325357696*f[7, 3, 3, 3, 11, 3])/
    5 + 4306491753984*f[7, 3, 3, 5, 3, 7] + 
   417737295360*f[7, 3, 3, 5, 3, 9] + 211102536960*f[7, 3, 3, 5, 5, 7] + 
   4306491753984*f[7, 3, 3, 5, 7, 3] + 211102536960*f[7, 3, 3, 5, 7, 5] + 
   417737295360*f[7, 3, 3, 5, 9, 3] + 43064917539840*f[7, 3, 3, 7, 3, 3] + 
   5666436518400*f[7, 3, 3, 7, 3, 5] - 303321013632*f[7, 3, 3, 7, 3, 7] + 
   5666436518400*f[7, 3, 3, 7, 5, 3] + 277766496000*f[7, 3, 3, 7, 5, 5] - 
   303321013632*f[7, 3, 3, 7, 7, 3] + 10320709561344*f[7, 3, 3, 9, 3, 3] + 
   505917135360*f[7, 3, 3, 9, 3, 5] + 505917135360*f[7, 3, 3, 9, 5, 3] + 
   (61232882072832*f[7, 3, 3, 11, 3, 3])/5 + 
   1926588416256*f[7, 3, 5, 3, 3, 7] + 186882474240*f[7, 3, 5, 3, 3, 9] + 
   94440608640*f[7, 3, 5, 3, 5, 7] + 1926588416256*f[7, 3, 5, 3, 7, 3] + 
   94440608640*f[7, 3, 5, 3, 7, 5] + 186882474240*f[7, 3, 5, 3, 9, 3] + 
   27776649600*f[7, 3, 5, 5, 3, 7] + 27776649600*f[7, 3, 5, 5, 7, 3] + 
   1926588416256*f[7, 3, 5, 7, 3, 3] + 94440608640*f[7, 3, 5, 7, 3, 5] + 
   94440608640*f[7, 3, 5, 7, 5, 3] + 143145273600*f[7, 3, 5, 9, 3, 3] + 
   43064917539840*f[7, 3, 7, 3, 3, 3] + 5666436518400*f[7, 3, 7, 3, 3, 5] - 
   394706190816*f[7, 3, 7, 3, 3, 7] + 5666436518400*f[7, 3, 7, 3, 5, 3] + 
   277766496000*f[7, 3, 7, 3, 5, 5] - 394706190816*f[7, 3, 7, 3, 7, 3] + 
   4646477945088*f[7, 3, 7, 5, 3, 3] + 227768526720*f[7, 3, 7, 5, 3, 5] + 
   227768526720*f[7, 3, 7, 5, 5, 3] - 433871266752*f[7, 3, 7, 7, 3, 3] + 
   8536231775232*f[7, 3, 9, 3, 3, 3] + 418442734080*f[7, 3, 9, 3, 3, 5] + 
   418442734080*f[7, 3, 9, 3, 5, 3] + 319504953600*f[7, 3, 9, 5, 3, 3] + 
   (41895995503104*f[7, 3, 11, 3, 3, 3])/5 - 
   1473273494784*f[7, 5, 3, 3, 3, 7] - 142910127360*f[7, 5, 3, 3, 3, 9] - 
   72219288960*f[7, 5, 3, 3, 5, 7] - 1473273494784*f[7, 5, 3, 3, 7, 3] - 
   72219288960*f[7, 5, 3, 3, 7, 5] - 142910127360*f[7, 5, 3, 3, 9, 3] - 
   58886497152*f[7, 5, 3, 5, 3, 7] - 58886497152*f[7, 5, 3, 5, 7, 3] - 
   1473273494784*f[7, 5, 3, 7, 3, 3] - 72219288960*f[7, 5, 3, 7, 3, 5] - 
   72219288960*f[7, 5, 3, 7, 5, 3] - 134162687232*f[7, 5, 3, 9, 3, 3] - 
   35554111488*f[7, 5, 5, 3, 3, 7] - 35554111488*f[7, 5, 5, 3, 7, 3] - 
   35554111488*f[7, 5, 5, 7, 3, 3] - 1473273494784*f[7, 5, 7, 3, 3, 3] - 
   72219288960*f[7, 5, 7, 3, 3, 5] - 72219288960*f[7, 5, 7, 3, 5, 3] - 
   62219695104*f[7, 5, 7, 5, 3, 3] - 116667806976*f[7, 5, 9, 3, 3, 3] + 
   43064917539840*f[7, 7, 3, 3, 3, 3] + 5666436518400*f[7, 7, 3, 3, 3, 5] - 
   525256443936*f[7, 7, 3, 3, 3, 7] + 5666436518400*f[7, 7, 3, 3, 5, 3] + 
   277766496000*f[7, 7, 3, 3, 5, 5] - 525256443936*f[7, 7, 3, 3, 7, 3] + 
   4646477945088*f[7, 7, 3, 5, 3, 3] + 227768526720*f[7, 7, 3, 5, 3, 5] + 
   227768526720*f[7, 7, 3, 5, 5, 3] - 564421519872*f[7, 7, 3, 7, 3, 3] + 
   2606560798464*f[7, 7, 5, 3, 3, 3] + 127772588160*f[7, 7, 5, 3, 3, 5] + 
   127772588160*f[7, 7, 5, 3, 5, 3] + 77774618880*f[7, 7, 5, 5, 3, 3] - 
   642751671744*f[7, 7, 7, 3, 3, 3] + 5859515096064*f[7, 9, 3, 3, 3, 3] + 
   287231132160*f[7, 9, 3, 3, 3, 5] + 287231132160*f[7, 9, 3, 3, 5, 3] + 
   227656832256*f[7, 9, 3, 5, 3, 3] + 108508232448*f[7, 9, 5, 3, 3, 3] + 
   (33805213007616*f[7, 11, 3, 3, 3, 3])/5 + 
   1398320630784*f[9, 3, 3, 3, 3, 7] + 135639567360*f[9, 3, 3, 3, 3, 9] + 
   68545128960*f[9, 3, 3, 3, 5, 7] + 1398320630784*f[9, 3, 3, 3, 7, 3] + 
   68545128960*f[9, 3, 3, 3, 7, 5] + 135639567360*f[9, 3, 3, 3, 9, 3] + 
   94082010624*f[9, 3, 3, 5, 3, 7] + 94082010624*f[9, 3, 3, 5, 7, 3] + 
   1398320630784*f[9, 3, 3, 7, 3, 3] + 68545128960*f[9, 3, 3, 7, 3, 5] + 
   68545128960*f[9, 3, 3, 7, 5, 3] + 152393923584*f[9, 3, 3, 9, 3, 3] + 
   138771553536*f[9, 3, 5, 3, 3, 7] + 138771553536*f[9, 3, 5, 3, 7, 3] + 
   138771553536*f[9, 3, 5, 7, 3, 3] + 1398320630784*f[9, 3, 7, 3, 3, 3] + 
   68545128960*f[9, 3, 7, 3, 3, 5] + 68545128960*f[9, 3, 7, 3, 5, 3] + 
   87697790208*f[9, 3, 7, 5, 3, 3] + 185902636032*f[9, 3, 9, 3, 3, 3] + 
   202613757696*f[9, 5, 3, 3, 3, 7] + 202613757696*f[9, 5, 3, 3, 7, 3] + 
   202613757696*f[9, 5, 3, 7, 3, 3] + 202613757696*f[9, 5, 7, 3, 3, 3] + 
   1398320630784*f[9, 7, 3, 3, 3, 3] + 68545128960*f[9, 7, 3, 3, 3, 5] + 
   68545128960*f[9, 7, 3, 3, 5, 3] + 87697790208*f[9, 7, 3, 5, 3, 3] + 
   126003112704*f[9, 7, 5, 3, 3, 3] + 236165704704*f[9, 9, 3, 3, 3, 3] - 
   803907756605952*f[11, 3, 3, 3, 3, 3] - 105777336395520*
    f[11, 3, 3, 3, 3, 5] + (36760707101664*f[11, 3, 3, 3, 3, 7])/5 - 
   105777336395520*f[11, 3, 3, 3, 5, 3] - 
   5185163548800*f[11, 3, 3, 3, 5, 5] + (36760707101664*f[11, 3, 3, 3, 7, 3])/
    5 - (433687079221632*f[11, 3, 3, 5, 3, 3])/5 - 
   4251834110016*f[11, 3, 3, 5, 3, 5] - 4251834110016*f[11, 3, 3, 5, 5, 3] + 
   (40416247403568*f[11, 3, 3, 7, 3, 3])/5 - 
   (243287873709696*f[11, 3, 5, 3, 3, 3])/5 - 
   2385175232448*f[11, 3, 5, 3, 3, 5] - 2385175232448*f[11, 3, 5, 3, 5, 3] - 
   1451845793664*f[11, 3, 5, 5, 3, 3] + (47727328007376*f[11, 3, 7, 3, 3, 3])/
    5 + (42310934558208*f[11, 5, 3, 3, 3, 3])/5 + 
   414813083904*f[11, 5, 3, 3, 3, 5] + 414813083904*f[11, 5, 3, 3, 5, 3] + 
   414813083904*f[11, 5, 3, 5, 3, 3] + 414813083904*f[11, 5, 5, 3, 3, 3] + 
   (58693948913088*f[11, 7, 3, 3, 3, 3])/5 - 
   (2300241720660480*f[13, 3, 3, 3, 3, 3])/7 - 
   (112756947091200*f[13, 3, 3, 3, 3, 5])/7 - 
   (112756947091200*f[13, 3, 3, 3, 5, 3])/7 - 
   (2210189467418496*f[13, 3, 3, 5, 3, 3])/175 - 
   (992721047695488*f[13, 3, 5, 3, 3, 3])/175 + 
   (833481581889024*f[13, 5, 3, 3, 3, 3])/175 - 
   (85627734940544256*f[15, 3, 3, 3, 3, 3])/1925 - 
   344519340318720*f[3, 3, 3, 3, 3, 3, 7] - 121740583219200*
    f[3, 3, 3, 3, 3, 3, 9] - (879854281431552*f[3, 3, 3, 3, 3, 3, 11])/5 - 
   (93341798394048*f[3, 3, 3, 3, 3, 3, 13])/35 - 
   61521310771200*f[3, 3, 3, 3, 3, 5, 7] - 
   10678998528000*f[3, 3, 3, 3, 3, 5, 9] - 
   3234758387616*f[3, 3, 3, 3, 3, 5, 11] - 344519340318720*
    f[3, 3, 3, 3, 3, 7, 3] - 61521310771200*f[3, 3, 3, 3, 3, 7, 5] - 
   453314921472*f[3, 3, 3, 3, 3, 7, 7] + 73453806720*f[3, 3, 3, 3, 3, 7, 9] - 
   121740583219200*f[3, 3, 3, 3, 3, 9, 3] - 
   10678998528000*f[3, 3, 3, 3, 3, 9, 5] + 
   73453806720*f[3, 3, 3, 3, 3, 9, 7] - 
   (879854281431552*f[3, 3, 3, 3, 3, 11, 3])/5 - 
   3234758387616*f[3, 3, 3, 3, 3, 11, 5] - 
   (93341798394048*f[3, 3, 3, 3, 3, 13, 3])/35 - 
   51677901047808*f[3, 3, 3, 3, 5, 3, 7] - 
   8970358763520*f[3, 3, 3, 3, 5, 3, 9] - 
   2567864335392*f[3, 3, 3, 3, 5, 3, 11] - 
   4533149214720*f[3, 3, 3, 3, 5, 5, 7] - 
   164896300800*f[3, 3, 3, 3, 5, 5, 9] - 51677901047808*
    f[3, 3, 3, 3, 5, 7, 3] - 4533149214720*f[3, 3, 3, 3, 5, 7, 5] - 
   14999390784*f[3, 3, 3, 3, 5, 7, 7] - 8970358763520*
    f[3, 3, 3, 3, 5, 9, 3] - 164896300800*f[3, 3, 3, 3, 5, 9, 5] - 
   2567864335392*f[3, 3, 3, 3, 5, 11, 3] - 344519340318720*
    f[3, 3, 3, 3, 7, 3, 3] - 61521310771200*f[3, 3, 3, 3, 7, 3, 5] + 
   223059723264*f[3, 3, 3, 3, 7, 3, 7] + 98057381760*f[3, 3, 3, 3, 7, 3, 9] - 
   61521310771200*f[3, 3, 3, 3, 7, 5, 3] - 
   5396606208000*f[3, 3, 3, 3, 7, 5, 5] + 4100362560*f[3, 3, 3, 3, 7, 5, 7] + 
   223059723264*f[3, 3, 3, 3, 7, 7, 3] + 4100362560*f[3, 3, 3, 3, 7, 7, 5] + 
   98057381760*f[3, 3, 3, 3, 7, 9, 3] - 115282473136128*
    f[3, 3, 3, 3, 9, 3, 3] - 10112497643520*f[3, 3, 3, 3, 9, 3, 5] + 
   69820797312*f[3, 3, 3, 3, 9, 3, 7] - 10112497643520*
    f[3, 3, 3, 3, 9, 5, 3] - 185891500800*f[3, 3, 3, 3, 9, 5, 5] + 
   69820797312*f[3, 3, 3, 3, 9, 7, 3] - 
   (754624920789504*f[3, 3, 3, 3, 11, 3, 3])/5 - 
   2774356326432*f[3, 3, 3, 3, 11, 3, 5] - 
   2774356326432*f[3, 3, 3, 3, 11, 5, 3] - 
   2718164143296*f[3, 3, 3, 3, 13, 3, 3] - 
   34451934031872*f[3, 3, 3, 5, 3, 3, 7] - 
   5980239175680*f[3, 3, 3, 5, 3, 3, 9] - 
   (7470663439392*f[3, 3, 3, 5, 3, 3, 11])/5 - 
   3022099476480*f[3, 3, 3, 5, 3, 5, 7] - 
   109930867200*f[3, 3, 3, 5, 3, 5, 9] - 34451934031872*
    f[3, 3, 3, 5, 3, 7, 3] - 3022099476480*f[3, 3, 3, 5, 3, 7, 5] - 
   21665786688*f[3, 3, 3, 5, 3, 7, 7] - 5980239175680*
    f[3, 3, 3, 5, 3, 9, 3] - 109930867200*f[3, 3, 3, 5, 3, 9, 5] - 
   (7470663439392*f[3, 3, 3, 5, 3, 11, 3])/5 - 
   2158642483200*f[3, 3, 3, 5, 5, 3, 7] - 
   78522048000*f[3, 3, 3, 5, 5, 3, 9] - 39680928000*f[3, 3, 3, 5, 5, 5, 7] - 
   2158642483200*f[3, 3, 3, 5, 5, 7, 3] - 
   39680928000*f[3, 3, 3, 5, 5, 7, 5] - 78522048000*f[3, 3, 3, 5, 5, 9, 3] - 
   34451934031872*f[3, 3, 3, 5, 7, 3, 3] - 
   3022099476480*f[3, 3, 3, 5, 7, 3, 5] - 9232429248*f[3, 3, 3, 5, 7, 3, 7] - 
   3022099476480*f[3, 3, 3, 5, 7, 5, 3] - 
   55553299200*f[3, 3, 3, 5, 7, 5, 5] - 9232429248*f[3, 3, 3, 5, 7, 7, 3] - 
   5413738291200*f[3, 3, 3, 5, 9, 3, 3] - 
   99517248000*f[3, 3, 3, 5, 9, 3, 5] - 99517248000*f[3, 3, 3, 5, 9, 5, 3] - 
   (5168653133472*f[3, 3, 3, 5, 11, 3, 3])/5 - 
   344519340318720*f[3, 3, 3, 7, 3, 3, 3] - 
   61521310771200*f[3, 3, 3, 7, 3, 3, 5] + 
   1406715351552*f[3, 3, 3, 7, 3, 3, 7] + 
   141113638080*f[3, 3, 3, 7, 3, 3, 9] - 61521310771200*
    f[3, 3, 3, 7, 3, 5, 3] - 5396606208000*f[3, 3, 3, 7, 3, 5, 5] + 
   25858738080*f[3, 3, 3, 7, 3, 5, 7] + 1406715351552*
    f[3, 3, 3, 7, 3, 7, 3] + 25858738080*f[3, 3, 3, 7, 3, 7, 5] + 
   141113638080*f[3, 3, 3, 7, 3, 9, 3] - 54138753478656*
    f[3, 3, 3, 7, 5, 3, 3] - 4749013463040*f[3, 3, 3, 7, 5, 3, 5] + 
   22525540128*f[3, 3, 3, 7, 5, 3, 7] - 4749013463040*
    f[3, 3, 3, 7, 5, 5, 3] - 87298041600*f[3, 3, 3, 7, 5, 5, 5] + 
   22525540128*f[3, 3, 3, 7, 5, 7, 3] + 1913996335104*
    f[3, 3, 3, 7, 7, 3, 3] + 35183756160*f[3, 3, 3, 7, 7, 3, 5] + 
   35183756160*f[3, 3, 3, 7, 7, 5, 3] + 139482311040*f[3, 3, 3, 7, 9, 3, 3] - 
   102366252969984*f[3, 3, 3, 9, 3, 3, 3] - 
   8979495874560*f[3, 3, 3, 9, 3, 3, 5] + 
   64556460864*f[3, 3, 3, 9, 3, 3, 7] - 8979495874560*
    f[3, 3, 3, 9, 3, 5, 3] - 165064262400*f[3, 3, 3, 9, 3, 5, 5] + 
   64556460864*f[3, 3, 3, 9, 3, 7, 3] - 7698016051200*
    f[3, 3, 3, 9, 5, 3, 3] - 141507648000*f[3, 3, 3, 9, 5, 3, 5] - 
   141507648000*f[3, 3, 3, 9, 5, 5, 3] + 83009142144*f[3, 3, 3, 9, 7, 3, 3] - 
   (504166199505408*f[3, 3, 3, 11, 3, 3, 3])/5 - 
   1853552204064*f[3, 3, 3, 11, 3, 3, 5] - 
   1853552204064*f[3, 3, 3, 11, 3, 5, 3] - 
   (7233573043872*f[3, 3, 3, 11, 5, 3, 3])/5 - 
   (98723638257984*f[3, 3, 3, 13, 3, 3, 3])/35 - 
   9843409723392*f[3, 3, 5, 3, 3, 3, 7] - 
   1708639764480*f[3, 3, 5, 3, 3, 3, 9] - 
   200229332832*f[3, 3, 5, 3, 3, 3, 11] - 
   863456993280*f[3, 3, 5, 3, 3, 5, 7] - 31408819200*f[3, 3, 5, 3, 3, 5, 9] - 
   9843409723392*f[3, 3, 5, 3, 3, 7, 3] - 
   863456993280*f[3, 3, 5, 3, 3, 7, 5] - 18332588736*f[3, 3, 5, 3, 3, 7, 7] - 
   1708639764480*f[3, 3, 5, 3, 3, 9, 3] - 
   31408819200*f[3, 3, 5, 3, 3, 9, 5] - 
   200229332832*f[3, 3, 5, 3, 3, 11, 3] - 
   518074195968*f[3, 3, 5, 3, 5, 3, 7] - 18845291520*f[3, 3, 5, 3, 5, 3, 9] - 
   9523422720*f[3, 3, 5, 3, 5, 5, 7] - 518074195968*f[3, 3, 5, 3, 5, 7, 3] - 
   9523422720*f[3, 3, 5, 3, 5, 7, 5] - 18845291520*f[3, 3, 5, 3, 5, 9, 3] - 
   9843409723392*f[3, 3, 5, 3, 7, 3, 3] - 
   863456993280*f[3, 3, 5, 3, 7, 3, 5] - 13359245760*f[3, 3, 5, 3, 7, 3, 7] - 
   863456993280*f[3, 3, 5, 3, 7, 5, 3] - 15872371200*f[3, 3, 5, 3, 7, 5, 5] - 
   13359245760*f[3, 3, 5, 3, 7, 7, 3] - 1482039410688*
    f[3, 3, 5, 3, 9, 3, 3] - 27243371520*f[3, 3, 5, 3, 9, 3, 5] - 
   27243371520*f[3, 3, 5, 3, 9, 5, 3] - (80342541792*f[3, 3, 5, 3, 11, 3, 3])/
    5 + 86345699328*f[3, 3, 5, 5, 3, 3, 7] + 
   3140881920*f[3, 3, 5, 5, 3, 3, 9] + 1587237120*f[3, 3, 5, 5, 3, 5, 7] + 
   86345699328*f[3, 3, 5, 5, 3, 7, 3] + 1587237120*f[3, 3, 5, 5, 3, 7, 5] + 
   3140881920*f[3, 3, 5, 5, 3, 9, 3] + 7936185600*f[3, 3, 5, 5, 5, 3, 7] + 
   7936185600*f[3, 3, 5, 5, 5, 7, 3] + 86345699328*f[3, 3, 5, 5, 7, 3, 3] + 
   1587237120*f[3, 3, 5, 5, 7, 3, 5] + 1587237120*f[3, 3, 5, 5, 7, 5, 3] + 
   7306329600*f[3, 3, 5, 5, 9, 3, 3] - 9843409723392*f[3, 3, 5, 7, 3, 3, 3] - 
   863456993280*f[3, 3, 5, 7, 3, 3, 5] - 4655895552*f[3, 3, 5, 7, 3, 3, 7] - 
   863456993280*f[3, 3, 5, 7, 3, 5, 3] - 15872371200*f[3, 3, 5, 7, 3, 5, 5] - 
   4655895552*f[3, 3, 5, 7, 3, 7, 3] - 604419895296*f[3, 3, 5, 7, 5, 3, 3] - 
   11110659840*f[3, 3, 5, 7, 5, 3, 5] - 11110659840*f[3, 3, 5, 7, 5, 5, 3] - 
   925888320*f[3, 3, 5, 7, 7, 3, 3] - 1028838703104*f[3, 3, 5, 9, 3, 3, 3] - 
   18912476160*f[3, 3, 5, 9, 3, 3, 5] - 18912476160*f[3, 3, 5, 9, 3, 5, 3] - 
   9489830400*f[3, 3, 5, 9, 5, 3, 3] + 
   (1761265702944*f[3, 3, 5, 11, 3, 3, 3])/5 - 
   344519340318720*f[3, 3, 7, 3, 3, 3, 3] - 
   61521310771200*f[3, 3, 7, 3, 3, 3, 5] + 
   3097651963392*f[3, 3, 7, 3, 3, 3, 7] + 
   202622575680*f[3, 3, 7, 3, 3, 3, 9] - 61521310771200*
    f[3, 3, 7, 3, 3, 5, 3] - 5396606208000*f[3, 3, 7, 3, 3, 5, 5] + 
   56942131680*f[3, 3, 7, 3, 3, 5, 7] + 3097651963392*
    f[3, 3, 7, 3, 3, 7, 3] + 56942131680*f[3, 3, 7, 3, 3, 7, 5] + 
   202622575680*f[3, 3, 7, 3, 3, 9, 3] - 54138753478656*
    f[3, 3, 7, 3, 5, 3, 3] - 4749013463040*f[3, 3, 7, 3, 5, 3, 5] + 
   46148919264*f[3, 3, 7, 3, 5, 3, 7] - 4749013463040*
    f[3, 3, 7, 3, 5, 5, 3] - 87298041600*f[3, 3, 7, 3, 5, 5, 5] + 
   46148919264*f[3, 3, 7, 3, 5, 7, 3] + 3604932946944*
    f[3, 3, 7, 3, 7, 3, 3] + 66267149760*f[3, 3, 7, 3, 7, 3, 5] + 
   66267149760*f[3, 3, 7, 3, 7, 5, 3] + 196096847616*f[3, 3, 7, 3, 9, 3, 3] - 
   39373638893568*f[3, 3, 7, 5, 3, 3, 3] - 
   3453827973120*f[3, 3, 7, 5, 3, 3, 5] + 
   29760696000*f[3, 3, 7, 5, 3, 3, 7] - 3453827973120*
    f[3, 3, 7, 5, 3, 5, 3] - 63489484800*f[3, 3, 7, 5, 3, 5, 5] + 
   29760696000*f[3, 3, 7, 5, 3, 7, 3] - 2806235228160*
    f[3, 3, 7, 5, 5, 3, 3] - 51585206400*f[3, 3, 7, 5, 5, 3, 5] - 
   51585206400*f[3, 3, 7, 5, 5, 5, 3] + 39085714080*f[3, 3, 7, 5, 7, 3, 3] + 
   4619494914048*f[3, 3, 7, 7, 3, 3, 3] + 
   84917185920*f[3, 3, 7, 7, 3, 3, 5] + 84917185920*f[3, 3, 7, 7, 3, 5, 3] + 
   79322175072*f[3, 3, 7, 7, 5, 3, 3] + 183045391488*f[3, 3, 7, 9, 3, 3, 3] - 
   82991922720768*f[3, 3, 9, 3, 3, 3, 3] - 
   7279993221120*f[3, 3, 9, 3, 3, 3, 5] + 
   64221377472*f[3, 3, 9, 3, 3, 3, 7] - 7279993221120*
    f[3, 3, 9, 3, 3, 5, 3] - 133823404800*f[3, 3, 9, 3, 3, 5, 5] + 
   64221377472*f[3, 3, 9, 3, 3, 7, 3] - 6253438795776*
    f[3, 3, 9, 3, 5, 3, 3] - 114952919040*f[3, 3, 9, 3, 5, 3, 5] - 
   114952919040*f[3, 3, 9, 3, 5, 5, 3] + 79003257984*f[3, 3, 9, 3, 7, 3, 3] - 
   4200329945088*f[3, 3, 9, 5, 3, 3, 3] - 
   77211947520*f[3, 3, 9, 5, 3, 3, 5] - 77211947520*f[3, 3, 9, 5, 3, 5, 3] - 
   58341461760*f[3, 3, 9, 5, 5, 3, 3] + 108567019008*f[3, 3, 9, 7, 3, 3, 3] - 
   (263924710000128*f[3, 3, 11, 3, 3, 3, 3])/5 - 
   970311433824*f[3, 3, 11, 3, 3, 3, 5] - 
   970311433824*f[3, 3, 11, 3, 3, 5, 3] - 
   (3853273830336*f[3, 3, 11, 3, 5, 3, 3])/5 - 
   (1856707152768*f[3, 3, 11, 5, 3, 3, 3])/5 - 
   (551365715428128*f[3, 3, 13, 3, 3, 3, 3])/175 + 
   22147671877632*f[3, 5, 3, 3, 3, 3, 7] + 
   3844439470080*f[3, 5, 3, 3, 3, 3, 9] + 
   (5013679584096*f[3, 5, 3, 3, 3, 3, 11])/5 + 
   1942778234880*f[3, 5, 3, 3, 3, 5, 7] + 
   70669843200*f[3, 5, 3, 3, 3, 5, 9] + 22147671877632*
    f[3, 5, 3, 3, 3, 7, 3] + 1942778234880*f[3, 5, 3, 3, 3, 7, 5] + 
   11666192832*f[3, 5, 3, 3, 3, 7, 7] + 3844439470080*
    f[3, 5, 3, 3, 3, 9, 3] + 70669843200*f[3, 5, 3, 3, 3, 9, 5] + 
   (5013679584096*f[3, 5, 3, 3, 3, 11, 3])/5 + 
   1511049738240*f[3, 5, 3, 3, 5, 3, 7] + 
   54965433600*f[3, 5, 3, 3, 5, 3, 9] + 27776649600*f[3, 5, 3, 3, 5, 5, 7] + 
   1511049738240*f[3, 5, 3, 3, 5, 7, 3] + 
   27776649600*f[3, 5, 3, 3, 5, 7, 5] + 54965433600*f[3, 5, 3, 3, 5, 9, 3] + 
   22147671877632*f[3, 5, 3, 3, 7, 3, 3] + 
   1942778234880*f[3, 5, 3, 3, 7, 3, 5] + 5449514112*f[3, 5, 3, 3, 7, 3, 7] + 
   1942778234880*f[3, 5, 3, 3, 7, 5, 3] + 
   35712835200*f[3, 5, 3, 3, 7, 5, 5] + 5449514112*f[3, 5, 3, 3, 7, 7, 3] + 
   3561189027840*f[3, 5, 3, 3, 9, 3, 3] + 
   65463033600*f[3, 5, 3, 3, 9, 3, 5] + 65463033600*f[3, 5, 3, 3, 9, 5, 3] + 
   (3862674431136*f[3, 5, 3, 3, 11, 3, 3])/5 + 
   755524869120*f[3, 5, 3, 5, 3, 3, 7] + 27482716800*f[3, 5, 3, 5, 3, 3, 9] + 
   13888324800*f[3, 5, 3, 5, 3, 5, 7] + 755524869120*f[3, 5, 3, 5, 3, 7, 3] + 
   13888324800*f[3, 5, 3, 5, 3, 7, 5] + 27482716800*f[3, 5, 3, 5, 3, 9, 3] + 
   5952139200*f[3, 5, 3, 5, 5, 3, 7] + 5952139200*f[3, 5, 3, 5, 5, 7, 3] + 
   755524869120*f[3, 5, 3, 5, 7, 3, 3] + 13888324800*f[3, 5, 3, 5, 7, 3, 5] + 
   13888324800*f[3, 5, 3, 5, 7, 5, 3] + 22275907200*f[3, 5, 3, 5, 9, 3, 3] + 
   22147671877632*f[3, 5, 3, 7, 3, 3, 3] + 
   1942778234880*f[3, 5, 3, 7, 3, 3, 5] - 5429673648*f[3, 5, 3, 7, 3, 3, 7] + 
   1942778234880*f[3, 5, 3, 7, 3, 5, 3] + 
   35712835200*f[3, 5, 3, 7, 3, 5, 5] - 5429673648*f[3, 5, 3, 7, 3, 7, 3] + 
   1618981862400*f[3, 5, 3, 7, 5, 3, 3] + 
   29760696000*f[3, 5, 3, 7, 5, 3, 5] + 29760696000*f[3, 5, 3, 7, 5, 5, 3] - 
   10092182688*f[3, 5, 3, 7, 7, 3, 3] + 2994688143360*
    f[3, 5, 3, 9, 3, 3, 3] + 55049414400*f[3, 5, 3, 9, 3, 3, 5] + 
   55049414400*f[3, 5, 3, 9, 3, 5, 3] + 43271107200*f[3, 5, 3, 9, 5, 3, 3] + 
   (1560664125216*f[3, 5, 3, 11, 3, 3, 3])/5 - 
   323796372480*f[3, 5, 5, 3, 3, 3, 7] - 11778307200*f[3, 5, 5, 3, 3, 3, 9] - 
   5952139200*f[3, 5, 5, 3, 3, 5, 7] - 323796372480*f[3, 5, 5, 3, 3, 7, 3] - 
   5952139200*f[3, 5, 5, 3, 3, 7, 5] - 11778307200*f[3, 5, 5, 3, 3, 9, 3] - 
   23411747520*f[3, 5, 5, 3, 5, 3, 7] - 23411747520*f[3, 5, 5, 3, 5, 7, 3] - 
   323796372480*f[3, 5, 5, 3, 7, 3, 3] - 5952139200*f[3, 5, 5, 3, 7, 3, 5] - 
   5952139200*f[3, 5, 5, 3, 7, 5, 3] - 23233288320*f[3, 5, 5, 3, 9, 3, 3] - 
   53966062080*f[3, 5, 5, 5, 3, 3, 7] - 53966062080*f[3, 5, 5, 5, 3, 7, 3] - 
   53966062080*f[3, 5, 5, 5, 7, 3, 3] - 323796372480*f[3, 5, 5, 7, 3, 3, 3] - 
   5952139200*f[3, 5, 5, 7, 3, 3, 5] - 5952139200*f[3, 5, 5, 7, 3, 5, 3] - 
   19046845440*f[3, 5, 5, 7, 5, 3, 3] - 46143250560*f[3, 5, 5, 9, 3, 3, 3] + 
   22147671877632*f[3, 5, 7, 3, 3, 3, 3] + 
   1942778234880*f[3, 5, 7, 3, 3, 3, 5] - 
   20971370448*f[3, 5, 7, 3, 3, 3, 7] + 1942778234880*
    f[3, 5, 7, 3, 3, 5, 3] + 35712835200*f[3, 5, 7, 3, 3, 5, 5] - 
   20971370448*f[3, 5, 7, 3, 3, 7, 3] + 1618981862400*
    f[3, 5, 7, 3, 5, 3, 3] + 29760696000*f[3, 5, 7, 3, 5, 3, 5] + 
   29760696000*f[3, 5, 7, 3, 5, 5, 3] - 25633879488*f[3, 5, 7, 3, 7, 3, 3] + 
   971389117440*f[3, 5, 7, 5, 3, 3, 3] + 17856417600*f[3, 5, 7, 5, 3, 3, 5] + 
   17856417600*f[3, 5, 7, 5, 3, 5, 3] + 11904278400*f[3, 5, 7, 5, 5, 3, 3] - 
   34958897568*f[3, 5, 7, 7, 3, 3, 3] + 2144936816640*
    f[3, 5, 9, 3, 3, 3, 3] + 39428985600*f[3, 5, 9, 3, 3, 3, 5] + 
   39428985600*f[3, 5, 9, 3, 3, 5, 3] + 22964549760*f[3, 5, 9, 3, 5, 3, 3] - 
   9964321920*f[3, 5, 9, 5, 3, 3, 3] - 
   (4382178400224*f[3, 5, 11, 3, 3, 3, 3])/5 - 
   344519340318720*f[3, 7, 3, 3, 3, 3, 3] - 
   61521310771200*f[3, 7, 3, 3, 3, 3, 5] + 
   5295869558784*f[3, 7, 3, 3, 3, 3, 7] + 
   282584194560*f[3, 7, 3, 3, 3, 3, 9] - 61521310771200*
    f[3, 7, 3, 3, 3, 5, 3] - 5396606208000*f[3, 7, 3, 3, 3, 5, 5] + 
   97350543360*f[3, 7, 3, 3, 3, 5, 7] + 5295869558784*
    f[3, 7, 3, 3, 3, 7, 3] + 97350543360*f[3, 7, 3, 3, 3, 7, 5] + 
   282584194560*f[3, 7, 3, 3, 3, 9, 3] - 54138753478656*
    f[3, 7, 3, 3, 5, 3, 3] - 4749013463040*f[3, 7, 3, 3, 5, 3, 5] + 
   75367309248*f[3, 7, 3, 3, 5, 3, 7] - 4749013463040*
    f[3, 7, 3, 3, 5, 5, 3] - 87298041600*f[3, 7, 3, 3, 5, 5, 5] + 
   75367309248*f[3, 7, 3, 3, 5, 7, 3] + 5803150542336*
    f[3, 7, 3, 3, 7, 3, 3] + 106675561440*f[3, 7, 3, 3, 7, 3, 5] + 
   106675561440*f[3, 7, 3, 3, 7, 5, 3] + 
   268716864960*f[3, 7, 3, 3, 9, 3, 3] - 39373638893568*
    f[3, 7, 3, 5, 3, 3, 3] - 3453827973120*f[3, 7, 3, 5, 3, 3, 5] + 
   39396548016*f[3, 7, 3, 5, 3, 3, 7] - 3453827973120*
    f[3, 7, 3, 5, 3, 5, 3] - 63489484800*f[3, 7, 3, 5, 3, 5, 5] + 
   39396548016*f[3, 7, 3, 5, 3, 7, 3] - 2806235228160*
    f[3, 7, 3, 5, 5, 3, 3] - 51585206400*f[3, 7, 3, 5, 5, 3, 5] - 
   51585206400*f[3, 7, 3, 5, 5, 5, 3] + 48721566096*f[3, 7, 3, 5, 7, 3, 3] + 
   6817712509440*f[3, 7, 3, 7, 3, 3, 3] + 
   125325597600*f[3, 7, 3, 7, 3, 3, 5] + 
   125325597600*f[3, 7, 3, 7, 3, 5, 3] + 
   111338070480*f[3, 7, 3, 7, 5, 3, 3] + 
   240982205760*f[3, 7, 3, 9, 3, 3, 3] - 17225967015936*
    f[3, 7, 5, 3, 3, 3, 3] - 1511049738240*f[3, 7, 5, 3, 3, 3, 5] - 
   2228745456*f[3, 7, 5, 3, 3, 3, 7] - 1511049738240*f[3, 7, 5, 3, 3, 5, 3] - 
   27776649600*f[3, 7, 5, 3, 3, 5, 5] - 2228745456*f[3, 7, 5, 3, 3, 7, 3] - 
   1187253365760*f[3, 7, 5, 3, 5, 3, 3] - 
   21824510400*f[3, 7, 5, 3, 5, 3, 5] - 21824510400*f[3, 7, 5, 3, 5, 5, 3] + 
   2433763584*f[3, 7, 5, 3, 7, 3, 3] - 539660620800*f[3, 7, 5, 5, 3, 3, 3] - 
   9920232000*f[3, 7, 5, 5, 3, 3, 5] - 9920232000*f[3, 7, 5, 5, 3, 5, 3] - 
   3968092800*f[3, 7, 5, 5, 5, 3, 3] + 11758781664*f[3, 7, 5, 7, 3, 3, 3] + 
   8339555460096*f[3, 7, 7, 3, 3, 3, 3] + 
   153300651840*f[3, 7, 7, 3, 3, 3, 5] + 
   153300651840*f[3, 7, 7, 3, 3, 5, 3] + 
   134650615680*f[3, 7, 7, 3, 5, 3, 3] + 97350543360*f[3, 7, 7, 5, 3, 3, 3] + 
   204847367040*f[3, 7, 9, 3, 3, 3, 3] - 57159482388480*
    f[3, 9, 3, 3, 3, 3, 3] - 5013989683200*f[3, 9, 3, 3, 3, 3, 5] + 
   80843277312*f[3, 9, 3, 3, 3, 3, 7] - 5013989683200*
    f[3, 9, 3, 3, 3, 5, 3] - 92168928000*f[3, 9, 3, 3, 3, 5, 5] + 
   80843277312*f[3, 9, 3, 3, 3, 7, 3] - 4412310921216*
    f[3, 9, 3, 3, 5, 3, 3] - 81108656640*f[3, 9, 3, 3, 5, 3, 5] - 
   81108656640*f[3, 9, 3, 3, 5, 5, 3] + 89507156544*f[3, 9, 3, 3, 7, 3, 3] - 
   3208953397248*f[3, 9, 3, 5, 3, 3, 3] - 
   58988113920*f[3, 9, 3, 5, 3, 3, 5] - 58988113920*f[3, 9, 3, 5, 3, 5, 3] - 
   47927842560*f[3, 9, 3, 5, 5, 3, 3] + 106834915008*f[3, 9, 3, 7, 3, 3, 3] - 
   1403917111296*f[3, 9, 5, 3, 3, 3, 3] - 
   25807299840*f[3, 9, 5, 3, 3, 3, 5] - 25807299840*f[3, 9, 5, 3, 3, 5, 3] - 
   26525335680*f[3, 9, 5, 3, 5, 3, 3] - 27961407360*f[3, 9, 5, 5, 3, 3, 3] + 
   132826552704*f[3, 9, 7, 3, 3, 3, 3] - 
   (304793637115392*f[3, 11, 3, 3, 3, 3, 3])/5 - 
   1120564842336*f[3, 11, 3, 3, 3, 3, 5] - 
   1120564842336*f[3, 11, 3, 3, 3, 5, 3] - 
   (6331048602336*f[3, 11, 3, 3, 5, 3, 3])/5 - 
   (7787497383648*f[3, 11, 3, 5, 3, 3, 3])/5 - 
   (10594390181472*f[3, 11, 5, 3, 3, 3, 3])/5 - 
   (142119589425696*f[3, 13, 3, 3, 3, 3, 3])/35 + 
   61521310771200*f[5, 3, 3, 3, 3, 3, 7] + 
   10678998528000*f[5, 3, 3, 3, 3, 3, 9] + 
   (13996023247584*f[5, 3, 3, 3, 3, 3, 11])/5 + 
   5396606208000*f[5, 3, 3, 3, 3, 5, 7] + 
   196305120000*f[5, 3, 3, 3, 3, 5, 9] + 61521310771200*
    f[5, 3, 3, 3, 3, 7, 3] + 5396606208000*f[5, 3, 3, 3, 3, 7, 5] + 
   31665380544*f[5, 3, 3, 3, 3, 7, 7] + 10678998528000*
    f[5, 3, 3, 3, 3, 9, 3] + 196305120000*f[5, 3, 3, 3, 3, 9, 5] + 
   (13996023247584*f[5, 3, 3, 3, 3, 11, 3])/5 + 
   3928729319424*f[5, 3, 3, 3, 5, 3, 7] + 
   142910127360*f[5, 3, 3, 3, 5, 3, 9] + 72219288960*f[5, 3, 3, 3, 5, 5, 7] + 
   3928729319424*f[5, 3, 3, 3, 5, 7, 3] + 
   72219288960*f[5, 3, 3, 3, 5, 7, 5] + 142910127360*f[5, 3, 3, 3, 5, 9, 3] + 
   61521310771200*f[5, 3, 3, 3, 7, 3, 3] + 
   5396606208000*f[5, 3, 3, 3, 7, 3, 5] + 
   10528672896*f[5, 3, 3, 3, 7, 3, 7] + 5396606208000*
    f[5, 3, 3, 3, 7, 5, 3] + 99202320000*f[5, 3, 3, 3, 7, 5, 5] + 
   10528672896*f[5, 3, 3, 3, 7, 7, 3] + 9715947024384*
    f[5, 3, 3, 3, 9, 3, 3] + 178601967360*f[5, 3, 3, 3, 9, 3, 5] + 
   178601967360*f[5, 3, 3, 3, 9, 5, 3] + 2016521145504*
    f[5, 3, 3, 3, 11, 3, 3] + 1359944764416*f[5, 3, 3, 5, 3, 3, 7] + 
   49468890240*f[5, 3, 3, 5, 3, 3, 9] + 24998984640*f[5, 3, 3, 5, 3, 5, 7] + 
   1359944764416*f[5, 3, 3, 5, 3, 7, 3] + 
   24998984640*f[5, 3, 3, 5, 3, 7, 5] + 49468890240*f[5, 3, 3, 5, 3, 9, 3] - 
   1984046400*f[5, 3, 3, 5, 5, 3, 7] - 1984046400*f[5, 3, 3, 5, 5, 7, 3] + 
   1359944764416*f[5, 3, 3, 5, 7, 3, 3] + 
   24998984640*f[5, 3, 3, 5, 7, 3, 5] + 24998984640*f[5, 3, 3, 5, 7, 5, 3] + 
   31765737600*f[5, 3, 3, 5, 9, 3, 3] + 61521310771200*
    f[5, 3, 3, 7, 3, 3, 3] + 5396606208000*f[5, 3, 3, 7, 3, 3, 5] - 
   26460565488*f[5, 3, 3, 7, 3, 3, 7] + 5396606208000*
    f[5, 3, 3, 7, 3, 5, 3] + 99202320000*f[5, 3, 3, 7, 3, 5, 5] - 
   26460565488*f[5, 3, 3, 7, 3, 7, 3] + 4295698541568*
    f[5, 3, 3, 7, 5, 3, 3] + 78965046720*f[5, 3, 3, 7, 5, 3, 5] + 
   78965046720*f[5, 3, 3, 7, 5, 5, 3] - 42313096224*f[5, 3, 3, 7, 7, 3, 3] + 
   7789844017152*f[5, 3, 3, 9, 3, 3, 3] + 
   143195662080*f[5, 3, 3, 9, 3, 3, 5] + 
   143195662080*f[5, 3, 3, 9, 3, 5, 3] + 
   103149417600*f[5, 3, 3, 9, 5, 3, 3] + 
   (2255770687392*f[5, 3, 3, 11, 3, 3, 3])/5 - 
   2309747457024*f[5, 3, 5, 3, 3, 3, 7] - 
   84018591360*f[5, 3, 5, 3, 3, 3, 9] - 42458592960*f[5, 3, 5, 3, 3, 5, 7] - 
   2309747457024*f[5, 3, 5, 3, 3, 7, 3] - 
   42458592960*f[5, 3, 5, 3, 3, 7, 5] - 84018591360*f[5, 3, 5, 3, 3, 9, 3] - 
   33252617664*f[5, 3, 5, 3, 5, 3, 7] - 33252617664*f[5, 3, 5, 3, 5, 7, 3] - 
   2309747457024*f[5, 3, 5, 3, 7, 3, 3] - 
   42458592960*f[5, 3, 5, 3, 7, 3, 5] - 42458592960*f[5, 3, 5, 3, 7, 5, 3] - 
   77978692224*f[5, 3, 5, 3, 9, 3, 3] - 17142160896*f[5, 3, 5, 5, 3, 3, 7] - 
   17142160896*f[5, 3, 5, 5, 3, 7, 3] - 17142160896*f[5, 3, 5, 5, 7, 3, 3] - 
   2309747457024*f[5, 3, 5, 7, 3, 3, 3] - 
   42458592960*f[5, 3, 5, 7, 3, 3, 5] - 42458592960*f[5, 3, 5, 7, 3, 5, 3] - 
   35554111488*f[5, 3, 5, 7, 5, 3, 3] - 65898893952*f[5, 3, 5, 9, 3, 3, 3] + 
   61521310771200*f[5, 3, 7, 3, 3, 3, 3] + 
   5396606208000*f[5, 3, 7, 3, 3, 3, 5] - 
   79302334608*f[5, 3, 7, 3, 3, 3, 7] + 5396606208000*
    f[5, 3, 7, 3, 3, 5, 3] + 99202320000*f[5, 3, 7, 3, 3, 5, 5] - 
   79302334608*f[5, 3, 7, 3, 3, 7, 3] + 4295698541568*
    f[5, 3, 7, 3, 5, 3, 3] + 78965046720*f[5, 3, 7, 3, 5, 3, 5] + 
   78965046720*f[5, 3, 7, 3, 5, 5, 3] - 95154865344*f[5, 3, 7, 3, 7, 3, 3] + 
   2093883208704*f[5, 3, 7, 5, 3, 3, 3] + 
   38490500160*f[5, 3, 7, 5, 3, 3, 5] + 38490500160*f[5, 3, 7, 5, 3, 5, 3] + 
   18253226880*f[5, 3, 7, 5, 5, 3, 3] - 126859926816*f[5, 3, 7, 7, 3, 3, 3] + 
   4900689506304*f[5, 3, 9, 3, 3, 3, 3] + 
   90086204160*f[5, 3, 9, 3, 3, 3, 5] + 90086204160*f[5, 3, 9, 3, 3, 5, 3] + 
   67847248512*f[5, 3, 9, 3, 5, 3, 3] + 23369337216*f[5, 3, 9, 5, 3, 3, 3] - 
   (23139019872*f[5, 3, 11, 3, 3, 3, 3])/5 - 
   7080347344896*f[5, 5, 3, 3, 3, 3, 7] - 
   257552317440*f[5, 5, 3, 3, 3, 3, 9] - 
   130153443840*f[5, 5, 3, 3, 3, 5, 7] - 7080347344896*
    f[5, 5, 3, 3, 3, 7, 3] - 130153443840*f[5, 5, 3, 3, 3, 7, 5] - 
   257552317440*f[5, 5, 3, 3, 3, 9, 3] - 66663959040*f[5, 5, 3, 3, 5, 3, 7] - 
   66663959040*f[5, 5, 3, 3, 5, 7, 3] - 7080347344896*
    f[5, 5, 3, 3, 7, 3, 3] - 130153443840*f[5, 5, 3, 3, 7, 3, 5] - 
   130153443840*f[5, 5, 3, 3, 7, 5, 3] - 
   215897840640*f[5, 5, 3, 3, 9, 3, 3] + 44442639360*f[5, 5, 3, 5, 3, 3, 7] + 
   44442639360*f[5, 5, 3, 5, 3, 7, 3] + 44442639360*f[5, 5, 3, 5, 7, 3, 3] - 
   7080347344896*f[5, 5, 3, 7, 3, 3, 3] - 
   130153443840*f[5, 5, 3, 7, 3, 3, 5] - 
   130153443840*f[5, 5, 3, 7, 3, 5, 3] - 82536330240*f[5, 5, 3, 7, 5, 3, 3] - 
   132588887040*f[5, 5, 3, 9, 3, 3, 3] + 
   203166351360*f[5, 5, 5, 3, 3, 3, 7] + 
   203166351360*f[5, 5, 5, 3, 3, 7, 3] + 
   203166351360*f[5, 5, 5, 3, 7, 3, 3] + 
   203166351360*f[5, 5, 5, 7, 3, 3, 3] - 7080347344896*
    f[5, 5, 7, 3, 3, 3, 3] - 130153443840*f[5, 5, 7, 3, 3, 3, 5] - 
   130153443840*f[5, 5, 7, 3, 3, 5, 3] - 82536330240*f[5, 5, 7, 3, 5, 3, 3] + 
   12697896960*f[5, 5, 7, 5, 3, 3, 3] - 7625456640*f[5, 5, 9, 3, 3, 3, 3] + 
   61521310771200*f[5, 7, 3, 3, 3, 3, 3] + 
   5396606208000*f[5, 7, 3, 3, 3, 3, 5] - 
   147996634464*f[5, 7, 3, 3, 3, 3, 7] + 5396606208000*
    f[5, 7, 3, 3, 3, 5, 3] + 99202320000*f[5, 7, 3, 3, 3, 5, 5] - 
   147996634464*f[5, 7, 3, 3, 3, 7, 3] + 4295698541568*
    f[5, 7, 3, 3, 5, 3, 3] + 78965046720*f[5, 7, 3, 3, 5, 3, 5] + 
   78965046720*f[5, 7, 3, 3, 5, 5, 3] - 163849165200*f[5, 7, 3, 3, 7, 3, 3] + 
   2093883208704*f[5, 7, 3, 5, 3, 3, 3] + 
   38490500160*f[5, 7, 3, 5, 3, 3, 5] + 38490500160*f[5, 7, 3, 5, 3, 5, 3] + 
   18253226880*f[5, 7, 3, 5, 5, 3, 3] - 195554226672*f[5, 7, 3, 7, 3, 3, 3] - 
   1208839790592*f[5, 7, 5, 3, 3, 3, 3] - 
   22221319680*f[5, 7, 5, 3, 3, 3, 5] - 22221319680*f[5, 7, 5, 3, 3, 5, 3] - 
   19840464000*f[5, 7, 5, 3, 5, 3, 3] - 15078752640*f[5, 7, 5, 5, 3, 3, 3] - 
   243111818880*f[5, 7, 7, 3, 3, 3, 3] + 1048483491840*
    f[5, 9, 3, 3, 3, 3, 3] + 19273593600*f[5, 9, 3, 3, 3, 3, 5] + 
   19273593600*f[5, 9, 3, 3, 3, 5, 3] + 26713452672*f[5, 9, 3, 3, 5, 3, 3] + 
   41593170816*f[5, 9, 3, 5, 3, 3, 3] + 63912748032*f[5, 9, 5, 3, 3, 3, 3] + 
   (22168562311584*f[5, 11, 3, 3, 3, 3, 3])/5 - 
   344519340318720*f[7, 3, 3, 3, 3, 3, 3] - 
   61521310771200*f[7, 3, 3, 3, 3, 3, 5] + 
   8001368137728*f[7, 3, 3, 3, 3, 3, 7] + 
   380998494720*f[7, 3, 3, 3, 3, 3, 9] - 61521310771200*
    f[7, 3, 3, 3, 3, 5, 3] - 5396606208000*f[7, 3, 3, 3, 3, 5, 5] + 
   147083973120*f[7, 3, 3, 3, 3, 5, 7] + 8001368137728*
    f[7, 3, 3, 3, 3, 7, 3] + 147083973120*f[7, 3, 3, 3, 3, 7, 5] + 
   380998494720*f[7, 3, 3, 3, 3, 9, 3] - 54138753478656*
    f[7, 3, 3, 3, 5, 3, 3] - 4749013463040*f[7, 3, 3, 3, 5, 3, 5] + 
   110180710080*f[7, 3, 3, 3, 5, 3, 7] - 4749013463040*
    f[7, 3, 3, 3, 5, 5, 3] - 87298041600*f[7, 3, 3, 3, 5, 5, 5] + 
   110180710080*f[7, 3, 3, 3, 5, 7, 3] + 8508649121280*
    f[7, 3, 3, 3, 7, 3, 3] + 156408991200*f[7, 3, 3, 3, 7, 3, 5] + 
   156408991200*f[7, 3, 3, 3, 7, 5, 3] + 
   357342363072*f[7, 3, 3, 3, 9, 3, 3] - 39373638893568*
    f[7, 3, 3, 5, 3, 3, 3] - 3453827973120*f[7, 3, 3, 5, 3, 3, 5] + 
   48099898224*f[7, 3, 3, 5, 3, 3, 7] - 3453827973120*
    f[7, 3, 3, 5, 3, 5, 3] - 63489484800*f[7, 3, 3, 5, 3, 5, 5] + 
   48099898224*f[7, 3, 3, 5, 3, 7, 3] - 2806235228160*
    f[7, 3, 3, 5, 5, 3, 3] - 51585206400*f[7, 3, 3, 5, 5, 3, 5] - 
   51585206400*f[7, 3, 3, 5, 5, 5, 3] + 57424916304*f[7, 3, 3, 5, 7, 3, 3] + 
   9523211088384*f[7, 3, 3, 7, 3, 3, 3] + 
   175059027360*f[7, 3, 3, 7, 3, 3, 5] + 
   175059027360*f[7, 3, 3, 7, 3, 5, 3] + 
   149881478544*f[7, 3, 3, 7, 5, 3, 3] + 
   310030099776*f[7, 3, 3, 9, 3, 3, 3] - 17225967015936*
    f[7, 3, 5, 3, 3, 3, 3] - 1511049738240*f[7, 3, 5, 3, 3, 3, 5] - 
   30825467568*f[7, 3, 5, 3, 3, 3, 7] - 1511049738240*
    f[7, 3, 5, 3, 3, 5, 3] - 27776649600*f[7, 3, 5, 3, 3, 5, 5] - 
   30825467568*f[7, 3, 5, 3, 3, 7, 3] - 1187253365760*
    f[7, 3, 5, 3, 5, 3, 3] - 21824510400*f[7, 3, 5, 3, 5, 3, 5] - 
   21824510400*f[7, 3, 5, 3, 5, 5, 3] - 26162958528*f[7, 3, 5, 3, 7, 3, 3] - 
   539660620800*f[7, 3, 5, 5, 3, 3, 3] - 9920232000*f[7, 3, 5, 5, 3, 3, 5] - 
   9920232000*f[7, 3, 5, 5, 3, 5, 3] - 3968092800*f[7, 3, 5, 5, 5, 3, 3] - 
   16837940448*f[7, 3, 5, 7, 3, 3, 3] + 11045054039040*
    f[7, 3, 7, 3, 3, 3, 3] + 203034081600*f[7, 3, 7, 3, 3, 3, 5] + 
   203034081600*f[7, 3, 7, 3, 3, 5, 3] + 
   173194023744*f[7, 3, 7, 3, 5, 3, 3] + 
   113513908032*f[7, 3, 7, 5, 3, 3, 3] + 
   244528854912*f[7, 3, 9, 3, 3, 3, 3] + 12304262154240*
    f[7, 5, 3, 3, 3, 3, 3] + 1079321241600*f[7, 5, 3, 3, 3, 3, 5] - 
   111595996512*f[7, 5, 3, 3, 3, 3, 7] + 1079321241600*
    f[7, 5, 3, 3, 3, 5, 3] + 19840464000*f[7, 5, 3, 3, 3, 5, 5] - 
   111595996512*f[7, 5, 3, 3, 3, 7, 3] + 
   885043418112*f[7, 5, 3, 3, 5, 3, 3] + 16269180480*f[7, 5, 3, 3, 5, 3, 5] + 
   16269180480*f[7, 5, 3, 3, 5, 5, 3] - 114393501936*f[7, 5, 3, 3, 7, 3, 3] + 
   496487771136*f[7, 5, 3, 5, 3, 3, 3] + 9126613440*f[7, 5, 3, 5, 3, 3, 5] + 
   9126613440*f[7, 5, 3, 5, 3, 5, 3] + 5555329920*f[7, 5, 3, 5, 5, 3, 3] - 
   119988512784*f[7, 5, 3, 7, 3, 3, 3] - 86345699328*f[7, 5, 5, 3, 3, 3, 3] - 
   1587237120*f[7, 5, 5, 3, 3, 3, 5] - 1587237120*f[7, 5, 5, 3, 3, 5, 3] - 
   11110659840*f[7, 5, 5, 3, 5, 3, 3] - 30157505280*f[7, 5, 5, 5, 3, 3, 3] - 
   128381029056*f[7, 5, 7, 3, 3, 3, 3] + 13074177973248*
    f[7, 7, 3, 3, 3, 3, 3] + 240334153920*f[7, 7, 3, 3, 3, 3, 5] + 
   240334153920*f[7, 7, 3, 3, 3, 5, 3] + 
   203034081600*f[7, 7, 3, 3, 5, 3, 3] + 
   128433936960*f[7, 7, 3, 5, 3, 3, 3] + 23200115904*f[7, 7, 5, 3, 3, 3, 3] + 
   171772928640*f[7, 9, 3, 3, 3, 3, 3] - 24868931973120*
    f[9, 3, 3, 3, 3, 3, 3] - 2181485260800*f[9, 3, 3, 3, 3, 3, 5] + 
   92553560064*f[9, 3, 3, 3, 3, 3, 7] - 2181485260800*
    f[9, 3, 3, 3, 3, 5, 3] - 40100832000*f[9, 3, 3, 3, 3, 5, 5] + 
   92553560064*f[9, 3, 3, 3, 3, 7, 3] - 2174632427520*
    f[9, 3, 3, 3, 5, 3, 3] - 39974860800*f[9, 3, 3, 3, 5, 3, 5] - 
   39974860800*f[9, 3, 3, 3, 5, 5, 3] + 92652237504*f[9, 3, 3, 3, 7, 3, 3] - 
   2160926760960*f[9, 3, 3, 5, 3, 3, 3] - 
   39722918400*f[9, 3, 3, 5, 3, 3, 5] - 39722918400*f[9, 3, 3, 5, 3, 5, 3] - 
   39596947200*f[9, 3, 3, 5, 5, 3, 3] + 92849592384*f[9, 3, 3, 7, 3, 3, 3] - 
   2140368261120*f[9, 3, 5, 3, 3, 3, 3] - 
   39345004800*f[9, 3, 5, 3, 3, 3, 5] - 39345004800*f[9, 3, 5, 3, 3, 5, 3] - 
   32252826240*f[9, 3, 5, 3, 5, 3, 3] - 18068469120*f[9, 3, 5, 5, 3, 3, 3] + 
   93145624704*f[9, 3, 7, 3, 3, 3, 3] - 2112956928000*
    f[9, 5, 3, 3, 3, 3, 3] - 38841120000*f[9, 5, 3, 3, 3, 3, 5] - 
   38841120000*f[9, 5, 3, 3, 3, 5, 3] - 20603009664*f[9, 5, 3, 3, 5, 3, 3] + 
   15873211008*f[9, 5, 3, 5, 3, 3, 3] + 70587542016*f[9, 5, 5, 3, 3, 3, 3] + 
   93540334464*f[9, 7, 3, 3, 3, 3, 3] - 
   (1033112758113792*f[11, 3, 3, 3, 3, 3, 3])/5 - 
   3798208669536*f[11, 3, 3, 3, 3, 3, 5] - 
   3798208669536*f[11, 3, 3, 3, 3, 5, 3] - 
   (16160793599808*f[11, 3, 3, 3, 5, 3, 3])/5 - 
   (10500294104064*f[11, 3, 3, 5, 3, 3, 3])/5 - 
   (2631764486304*f[11, 3, 5, 3, 3, 3, 3])/5 + 
   1240071200352*f[11, 5, 3, 3, 3, 3, 3] - 
   (1215821782773216*f[13, 3, 3, 3, 3, 3, 3])/175 + 
   2887400185528320*f[3, 3, 3, 3, 3, 3, 3, 3] + 
   656227314892800*f[3, 3, 3, 3, 3, 3, 3, 5] - 
   61650829320192*f[3, 3, 3, 3, 3, 3, 3, 7] - 
   9817825812480*f[3, 3, 3, 3, 3, 3, 3, 9] + 
   656227314892800*f[3, 3, 3, 3, 3, 3, 5, 3] + 
   86345699328000*f[3, 3, 3, 3, 3, 3, 5, 5] - 
   3022099476480*f[3, 3, 3, 3, 3, 3, 5, 7] - 
   61650829320192*f[3, 3, 3, 3, 3, 3, 7, 3] - 
   3022099476480*f[3, 3, 3, 3, 3, 3, 7, 5] - 
   9817825812480*f[3, 3, 3, 3, 3, 3, 9, 3] + 
   599979259330560*f[3, 3, 3, 3, 3, 5, 3, 3] + 
   78944639385600*f[3, 3, 3, 3, 3, 5, 3, 5] - 
   2534500233216*f[3, 3, 3, 3, 3, 5, 3, 7] + 
   78944639385600*f[3, 3, 3, 3, 3, 5, 5, 3] + 
   3869835264000*f[3, 3, 3, 3, 3, 5, 5, 5] - 
   2534500233216*f[3, 3, 3, 3, 3, 5, 7, 3] - 
   67448326275072*f[3, 3, 3, 3, 3, 7, 3, 3] - 
   3306290503680*f[3, 3, 3, 3, 3, 7, 3, 5] - 
   3306290503680*f[3, 3, 3, 3, 3, 7, 5, 3] - 
   9514849959936*f[3, 3, 3, 3, 3, 9, 3, 3] + 
   487483148206080*f[3, 3, 3, 3, 5, 3, 3, 3] + 
   64142519500800*f[3, 3, 3, 3, 5, 3, 3, 5] - 
   1757388939264*f[3, 3, 3, 3, 5, 3, 3, 7] + 
   64142519500800*f[3, 3, 3, 3, 5, 3, 5, 3] + 
   3144241152000*f[3, 3, 3, 3, 5, 3, 5, 5] - 
   1757388939264*f[3, 3, 3, 3, 5, 3, 7, 3] + 
   56741459558400*f[3, 3, 3, 3, 5, 5, 3, 3] + 
   2781444096000*f[3, 3, 3, 3, 5, 5, 3, 5] + 
   2781444096000*f[3, 3, 3, 3, 5, 5, 5, 3] - 
   2041579966464*f[3, 3, 3, 3, 5, 7, 3, 3] - 
   79043320184832*f[3, 3, 3, 3, 7, 3, 3, 3] - 
   3874672558080*f[3, 3, 3, 3, 7, 3, 3, 5] - 
   3874672558080*f[3, 3, 3, 3, 7, 3, 5, 3] - 
   3585160507392*f[3, 3, 3, 3, 7, 5, 3, 3] - 
   8908898254848*f[3, 3, 3, 3, 9, 3, 3, 3] + 
   318738981519360*f[3, 3, 3, 5, 3, 3, 3, 3] + 
   41939339673600*f[3, 3, 3, 5, 3, 3, 3, 5] - 
   843140358144*f[3, 3, 3, 5, 3, 3, 3, 7] + 
   41939339673600*f[3, 3, 3, 5, 3, 3, 5, 3] + 
   2055849984000*f[3, 3, 3, 5, 3, 3, 5, 5] - 
   843140358144*f[3, 3, 3, 5, 3, 3, 7, 3] + 
   36758597713920*f[3, 3, 3, 5, 3, 5, 3, 3] + 
   1801892044800*f[3, 3, 3, 5, 3, 5, 3, 5] + 
   1801892044800*f[3, 3, 3, 5, 3, 5, 5, 3] - 
   1042074077184*f[3, 3, 3, 5, 3, 7, 3, 3] + 
   26397113794560*f[3, 3, 3, 5, 5, 3, 3, 3] + 
   1293976166400*f[3, 3, 3, 5, 5, 3, 3, 5] + 
   1293976166400*f[3, 3, 3, 5, 5, 3, 5, 3] + 
   1040018227200*f[3, 3, 3, 5, 5, 5, 3, 3] - 
   1439941515264*f[3, 3, 3, 5, 7, 3, 3, 3] - 
   96435811049472*f[3, 3, 3, 7, 3, 3, 3, 3] - 
   4727245639680*f[3, 3, 3, 7, 3, 3, 3, 5] - 
   4727245639680*f[3, 3, 3, 7, 3, 3, 5, 3] - 
   4352476280832*f[3, 3, 3, 7, 3, 5, 3, 3] - 
   3602937563136*f[3, 3, 3, 7, 5, 3, 3, 3] - 
   8099941441536*f[3, 3, 3, 9, 3, 3, 3, 3] + 
   93746759270400*f[3, 3, 5, 3, 3, 3, 3, 3] + 
   12335099904000*f[3, 3, 5, 3, 3, 3, 3, 5] - 
   66029064192*f[3, 3, 5, 3, 3, 3, 3, 7] + 
   12335099904000*f[3, 3, 5, 3, 3, 3, 5, 3] + 
   604661760000*f[3, 3, 5, 3, 3, 3, 5, 5] - 
   66029064192*f[3, 3, 5, 3, 3, 3, 7, 3] + 
   10706866716672*f[3, 3, 5, 3, 3, 5, 3, 3] + 
   524846407680*f[3, 3, 5, 3, 3, 5, 3, 5] + 
   524846407680*f[3, 3, 5, 3, 3, 5, 5, 3] - 
   128551090176*f[3, 3, 5, 3, 3, 7, 3, 3] + 
   7450400342016*f[3, 3, 5, 3, 5, 3, 3, 3] + 
   365215703040*f[3, 3, 5, 3, 5, 3, 3, 5] + 
   365215703040*f[3, 3, 5, 3, 5, 3, 5, 3] + 
   285400350720*f[3, 3, 5, 3, 5, 5, 3, 3] - 
   253595142144*f[3, 3, 5, 3, 7, 3, 3, 3] + 
   2565700780032*f[3, 3, 5, 5, 3, 3, 3, 3] + 
   125769646080*f[3, 3, 5, 5, 3, 3, 3, 5] + 
   125769646080*f[3, 3, 5, 5, 3, 3, 5, 3] + 
   154793410560*f[3, 3, 5, 5, 3, 5, 3, 3] + 
   212840939520*f[3, 3, 5, 5, 5, 3, 3, 3] - 
   441161220096*f[3, 3, 5, 7, 3, 3, 3, 3] - 119625798868992*
    f[3, 3, 7, 3, 3, 3, 3, 3] - 5864009748480*f[3, 3, 7, 3, 3, 3, 3, 5] - 
   5864009748480*f[3, 3, 7, 3, 3, 3, 5, 3] - 
   5352828696576*f[3, 3, 7, 3, 3, 5, 3, 3] - 
   4330466592768*f[3, 3, 7, 3, 5, 3, 3, 3] - 
   2918823247872*f[3, 3, 7, 5, 3, 3, 3, 3] - 
   7287921008640*f[3, 3, 9, 3, 3, 3, 3, 3] - 
   187493518540800*f[3, 5, 3, 3, 3, 3, 3, 3] - 
   24670199808000*f[3, 5, 3, 3, 3, 3, 3, 5] + 
   497757560832*f[3, 5, 3, 3, 3, 3, 3, 7] - 
   24670199808000*f[3, 5, 3, 3, 3, 3, 5, 3] - 
   1209323520000*f[3, 5, 3, 3, 3, 3, 5, 5] + 
   497757560832*f[3, 5, 3, 3, 3, 3, 7, 3] - 
   21413733433344*f[3, 5, 3, 3, 3, 5, 3, 3] - 
   1049692815360*f[3, 5, 3, 3, 3, 5, 3, 5] - 
   1049692815360*f[3, 5, 3, 3, 3, 5, 5, 3] + 
   622801612800*f[3, 5, 3, 3, 3, 7, 3, 3] - 
   14900800684032*f[3, 5, 3, 3, 5, 3, 3, 3] - 
   730431406080*f[3, 5, 3, 3, 5, 3, 3, 5] - 
   730431406080*f[3, 5, 3, 3, 5, 3, 5, 3] - 
   570800701440*f[3, 5, 3, 3, 5, 5, 3, 3] + 
   872889716736*f[3, 5, 3, 3, 7, 3, 3, 3] - 
   5131401560064*f[3, 5, 3, 5, 3, 3, 3, 3] - 
   251539292160*f[3, 5, 3, 5, 3, 3, 3, 5] - 
   251539292160*f[3, 5, 3, 5, 3, 3, 5, 3] - 
   135444234240*f[3, 5, 3, 5, 3, 5, 3, 3] + 
   96745881600*f[3, 5, 3, 5, 5, 3, 3, 3] + 
   1248021872640*f[3, 5, 3, 7, 3, 3, 3, 3] + 
   7894463938560*f[3, 5, 5, 3, 3, 3, 3, 3] + 
   386983526400*f[3, 5, 5, 3, 3, 3, 3, 5] + 
   386983526400*f[3, 5, 5, 3, 3, 3, 5, 3] + 
   433421549568*f[3, 5, 5, 3, 3, 5, 3, 3] + 
   526297595904*f[3, 5, 5, 3, 5, 3, 3, 3] + 
   665611665408*f[3, 5, 5, 5, 3, 3, 3, 3] + 
   1748198080512*f[3, 5, 7, 3, 3, 3, 3, 3] - 
   148613283643392*f[3, 7, 3, 3, 3, 3, 3, 3] - 
   7284964884480*f[3, 7, 3, 3, 3, 3, 3, 5] - 
   7284964884480*f[3, 7, 3, 3, 3, 3, 5, 3] - 
   6586217754624*f[3, 7, 3, 3, 3, 5, 3, 3] - 
   5188723494912*f[3, 7, 3, 3, 5, 3, 3, 3] - 
   3214381916160*f[3, 7, 3, 5, 3, 3, 3, 3] - 
   906992640000*f[3, 7, 5, 3, 3, 3, 3, 3] - 
   6562810626048*f[3, 9, 3, 3, 3, 3, 3, 3] - 
   524981851914240*f[5, 3, 3, 3, 3, 3, 3, 3] - 
   69076559462400*f[5, 3, 3, 3, 3, 3, 3, 5] + 
   1564380905472*f[5, 3, 3, 3, 3, 3, 3, 7] - 
   69076559462400*f[5, 3, 3, 3, 3, 3, 5, 3] - 
   3386105856000*f[5, 3, 3, 3, 3, 3, 5, 5] + 
   1564380905472*f[5, 3, 3, 3, 3, 3, 7, 3] - 
   59603202736128*f[5, 3, 3, 3, 3, 5, 3, 3] - 
   2921725624320*f[5, 3, 3, 3, 3, 5, 3, 5] - 
   2921725624320*f[5, 3, 3, 3, 3, 5, 5, 3] + 
   1928145420288*f[5, 3, 3, 3, 3, 7, 3, 3] - 
   40656489283584*f[5, 3, 3, 3, 5, 3, 3, 3] - 
   1992965160960*f[5, 3, 3, 3, 5, 3, 3, 5] - 
   1992965160960*f[5, 3, 3, 3, 5, 3, 5, 3] - 
   1528584929280*f[5, 3, 3, 3, 5, 5, 3, 3] + 
   2655674449920*f[5, 3, 3, 3, 7, 3, 3, 3] - 
   12236419104768*f[5, 3, 3, 5, 3, 3, 3, 3] - 
   599824465920*f[5, 3, 3, 5, 3, 3, 3, 5] - 
   599824465920*f[5, 3, 3, 5, 3, 3, 5, 3] - 
   396658114560*f[5, 3, 3, 5, 3, 5, 3, 3] + 
   9674588160*f[5, 3, 3, 5, 5, 3, 3, 3] + 
   3746967994368*f[5, 3, 3, 7, 3, 3, 3, 3] + 
   25657007800320*f[5, 3, 5, 3, 3, 3, 3, 3] + 
   1257696460800*f[5, 3, 5, 3, 3, 3, 3, 5] + 
   1257696460800*f[5, 3, 5, 3, 3, 3, 5, 3] + 
   1042920603648*f[5, 3, 5, 3, 3, 5, 3, 3] + 
   613368889344*f[5, 3, 5, 3, 5, 3, 3, 3] - 
   30958682112*f[5, 3, 5, 5, 3, 3, 3, 3] + 
   5202026053632*f[5, 3, 7, 3, 3, 3, 3, 3] + 
   73023791431680*f[5, 5, 3, 3, 3, 3, 3, 3] + 
   3579597619200*f[5, 5, 3, 3, 3, 3, 3, 5] + 
   3579597619200*f[5, 5, 3, 3, 3, 3, 5, 3] + 
   2790151225344*f[5, 5, 3, 3, 3, 5, 3, 3] + 
   1211258437632*f[5, 5, 3, 3, 5, 3, 3, 3] - 
   1157080743936*f[5, 5, 3, 5, 3, 3, 3, 3] - 
   4314866319360*f[5, 5, 5, 3, 3, 3, 3, 3] + 
   7020848627712*f[5, 7, 3, 3, 3, 3, 3, 3] - 
   183398265372672*f[7, 3, 3, 3, 3, 3, 3, 3] - 
   8990111047680*f[7, 3, 3, 3, 3, 3, 3, 5] - 
   8990111047680*f[7, 3, 3, 3, 3, 3, 5, 3] - 
   8052643454976*f[7, 3, 3, 3, 3, 5, 3, 3] - 
   6177708269568*f[7, 3, 3, 3, 5, 3, 3, 3] - 
   3487205302272*f[7, 3, 3, 5, 3, 3, 3, 3] - 
   224934174720*f[7, 3, 5, 3, 3, 3, 3, 3] + 
   3517680254976*f[7, 5, 3, 3, 3, 3, 3, 3] - 
   5484739018752*f[9, 3, 3, 3, 3, 3, 3, 3] + 1889934666891264*
    f[3, 3, 3, 3, 3, 3, 3, 3, 3] + 165783742709760*
    f[3, 3, 3, 3, 3, 3, 3, 3, 5] + 457124290560*f[3, 3, 3, 3, 3, 3, 3, 3, 
     7] + 165783742709760*f[3, 3, 3, 3, 3, 3, 3, 5, 3] + 
   3047495270400*f[3, 3, 3, 3, 3, 3, 3, 5, 5] + 
   457124290560*f[3, 3, 3, 3, 3, 3, 3, 7, 3] + 
   154534131597312*f[3, 3, 3, 3, 3, 3, 5, 3, 3] + 
   2840700948480*f[3, 3, 3, 3, 3, 3, 5, 3, 5] + 
   2840700948480*f[3, 3, 3, 3, 3, 3, 5, 5, 3] + 
   295135405056*f[3, 3, 3, 3, 3, 3, 7, 3, 3] + 
   132034909372416*f[3, 3, 3, 3, 3, 5, 3, 3, 3] + 
   2427112304640*f[3, 3, 3, 3, 3, 5, 3, 3, 5] + 
   2427112304640*f[3, 3, 3, 3, 3, 5, 3, 5, 3] + 
   2220317982720*f[3, 3, 3, 3, 3, 5, 5, 3, 3] - 
   28842365952*f[3, 3, 3, 3, 3, 7, 3, 3, 3] + 
   99864968822784*f[3, 3, 3, 3, 5, 3, 3, 3, 3] + 
   1835753103360*f[3, 3, 3, 3, 5, 3, 3, 3, 5] + 
   1835753103360*f[3, 3, 3, 3, 5, 3, 3, 5, 3] + 
   1672494428160*f[3, 3, 3, 3, 5, 3, 5, 3, 3] + 
   1345977077760*f[3, 3, 3, 3, 5, 5, 3, 3, 3] - 
   492073740288*f[3, 3, 3, 3, 7, 3, 3, 3, 3] + 
   61182095523840*f[3, 3, 3, 5, 3, 3, 3, 3, 3] + 
   1124670873600*f[3, 3, 3, 5, 3, 3, 3, 3, 5] + 
   1124670873600*f[3, 3, 3, 5, 3, 3, 3, 5, 3] + 
   1031069233152*f[3, 3, 3, 5, 3, 3, 5, 3, 3] + 
   843865952256*f[3, 3, 3, 5, 3, 5, 3, 3, 3] + 
   592084795392*f[3, 3, 3, 5, 5, 3, 3, 3, 3] - 
   1049088153600*f[3, 3, 3, 7, 3, 3, 3, 3, 3] + 
   18946713452544*f[3, 3, 5, 3, 3, 3, 3, 3, 3] + 
   348285173760*f[3, 3, 5, 3, 3, 3, 3, 3, 5] + 
   348285173760*f[3, 3, 5, 3, 3, 3, 3, 5, 3] + 
   337401262080*f[3, 3, 5, 3, 3, 3, 5, 3, 3] + 
   315633438720*f[3, 3, 5, 3, 3, 5, 3, 3, 3] + 
   294591209472*f[3, 3, 5, 3, 5, 3, 3, 3, 3] + 
   297493585920*f[3, 3, 5, 5, 3, 3, 3, 3, 3] - 
   1657256951808*f[3, 3, 7, 3, 3, 3, 3, 3, 3] - 
   27630623784960*f[3, 5, 3, 3, 3, 3, 3, 3, 3] - 
   507915878400*f[3, 5, 3, 3, 3, 3, 3, 3, 5] - 
   507915878400*f[3, 5, 3, 3, 3, 3, 3, 5, 3] - 
   444789190656*f[3, 5, 3, 3, 3, 3, 5, 3, 3] - 
   318535815168*f[3, 5, 3, 3, 3, 5, 3, 3, 3] - 
   143667634176*f[3, 5, 3, 3, 5, 3, 3, 3, 3] + 
   50791587840*f[3, 5, 3, 5, 3, 3, 3, 3, 3] + 
   188654469120*f[3, 5, 5, 3, 3, 3, 3, 3, 3] - 
   2327947776000*f[3, 7, 3, 3, 3, 3, 3, 3, 3] - 
   88417996111872*f[5, 3, 3, 3, 3, 3, 3, 3, 3] - 
   1625330810880*f[5, 3, 3, 3, 3, 3, 3, 3, 5] - 
   1625330810880*f[5, 3, 3, 3, 3, 3, 3, 5, 3] - 
   1449011441664*f[5, 3, 3, 3, 3, 3, 5, 3, 3] - 
   1096372703232*f[5, 3, 3, 3, 3, 5, 3, 3, 3] - 
   616754995200*f[5, 3, 3, 3, 5, 3, 3, 3, 3] - 
   108839116800*f[5, 3, 3, 5, 3, 3, 3, 3, 3] + 
   403430326272*f[5, 3, 5, 3, 3, 3, 3, 3, 3] + 
   1218998108160*f[5, 5, 3, 3, 3, 3, 3, 3, 3] - 
   3203256139776*f[7, 3, 3, 3, 3, 3, 3, 3, 3] + 
   104764180267008*f[3, 3, 3, 3, 3, 3, 3, 3, 3, 3]}

